Multi-Electrostatic FPGA Placement Considering SLICEL-SLICEM Heterogeneity, Clock Feasibility, and Timing Optimization

When modern FPGA architecture becomes increasingly complicated, modern FPGA placement is a mixed optimization problem with multiple objectives, including wirelength, routability, timing closure, and clock feasibility. Typical FPGA devices nowadays consist of heterogeneous SLICEs like SLICEL and SLICEM. The resources of a SLICE can be configured to {LUT, FF, distributed RAM, SHIFT, CARRY}. Besides such heterogeneity, advanced FPGA architectures also bring complicated constraints like timing, clock routing, carry chain alignment, etc. The above heterogeneity and constraints impose increasing challenges to FPGA placement algorithms. In this work, we propose a multi-electrostatic FPGA placer considering the aforementioned SLICEL-SLICEM heterogeneity under timing, clock routing and carry chain alignment constraints. We first propose an effective SLICEL-SLICEM heterogeneity model with a novel electrostatic-based density formulation. We also design a dynamically adjusted preconditioning and carry chain alignment technique to stabilize the optimization convergence. We then propose a timing-driven net weighting scheme to incorporate timing optimization. Finally, we put forward a nested Lagrangian relaxation-based placement framework to incorporate the optimization objectives of wirelength, routability, timing, and clock feasibility. Experimental results on both academic and industrial benchmarks demonstrate that our placer outperforms the state-of-the-art placers in quality and efficiency.

==> figs/cc_constraint.py <==
class SVG:
    def __init__(self):
        self.d = []
    def resize(self, x, y):
        self.w = x
        self.h = y
    def rect(self, xl, yl, xh, yh, sw, color):
        rect = '<rect x="{:}" y="{:}" width="{:}" height="{:}" fill="{:}" stroke-width="{:}" stroke="black" />'
        rect = rect.format(xl, yl, xh-xl, yh-yl, color, sw)
        self.d.append(rect)
    def square(self, xl, yl, w, sw, color):
        rect = '<rect x="{:}" y="{:}" width="{:}" height="{:}" fill="{:}" stroke-width="{:}" stroke="black" />'
        rect = rect.format(xl, yl, w, w, color, sw)
        self.d.append(rect)
    def line(self, xl, yl, xh, yh, sw, color, is_dotted=False):
        if is_dotted:
            l = '<line x1="{:}" y1="{:}" x2="{:}" y2="{:}" stroke-width="{:}" stroke="{:}" stroke-dasharray="2" />'
        else:
            l = '<line x1="{:}" y1="{:}" x2="{:}" y2="{:}" stroke-width="{:}" stroke="{:}" />'
        l = l.format(xl, yl, xh, yh, sw, color)
        self.d.append(l)
    def gen_svg(self):
        self.header = '<svg viewBox="-265 -150 {:} {:}" xmlns="http://www.w3.org/2000/svg">'.format(self.w, self.h)
        print(self.header)
        for i in self.d:
            print(i)
        print('</svg>')
if __name__ == "__main__":
    s = SVG()
    w = 40
    d = 20
    nCrX = 3
    nCrY = 3
    crsw = 6
    nxpc = 2 #
    nypc = 2 # Change this for clock constraints
    crX = nxpc * w + (nxpc + 1) * d + crsw
    crY = nypc * w + (nypc + 1) * d + crsw
    deltay = 185
    angle = -30
    color_ls = ["red", "green", "blue", "none"]
    #s.resize(crX * nCrX + nCrX * crsw+200, crY *nCrY + nCrY * crsw+20)
    s.resize(750, 1100)
    trans_str = '<g transform="translate(0, {:}) scale(1 0.4) skewX({:})">'.format(deltay*4, angle)
    s.d.append(trans_str)
    for i in range(nCrX+1):
        s.line(crX * i, 0 , crX * i, nCrY * crY, crsw, "black")
    for i in range(nCrY+1):
        s.line(-crsw / 2, crY * i, nCrX * crX + crsw / 2, crY * i , crsw, "black")
    s.d.append('</g>')
    cnt =  [[2,3,2],[2,3,2], [0,1,1]]
    trans_str = '<g transform="translate(0, {:})">'.format(deltay*4)
    s.d.append(trans_str)
    ncry = 0.4 * crY
    dy = 80
    for x in range(nCrX):
        for y in range(nCrY):
            xl = x * crX + crsw / 2
            yl = y * ncry + crsw / 2
            xh = x * crX + crX - crsw / 2
            yh = y * ncry + ncry - crsw / 2
            text = '<text x="{:}" y="{:}" font-size="50" font-family="serif">{:}</text>'
            xc = (xl+xh) / 2 - 60 - y * dy
            yc = (yl+yh) / 2 + 15 
            s.d.append(text.format(xc, yc , cnt[x][y]))
            #s.rect(xl,yl,xh,yh, 0, color_ls[color[x][y]]) 
    s.d.append('</g>')
    
    trans_str = '<g transform="translate(0, {:}) scale(1 0.4) skewX({:})">'.format(deltay*3, angle)
    s.d.append(trans_str)
    crsw = 2
    bbox = [0, 0, 2, 3]
    s.rect(bbox[0] * crX - crsw / 2, bbox[1] * crY - crsw / 2, bbox[2] * crX + crsw/2, bbox[3] * crY + crsw / 2, 0, "green")
    for i in range(nCrX+1):
        s.line(crX * i, 0 , crX * i, nCrY * crY, crsw, "black", True)
    for i in range(nCrY+1):
        s.line(-crsw / 2, crY * i, nCrX * crX + crsw / 2, crY * i , crsw, "black", True)
    s.d.append('</g>')
    trans_str = '<g transform="translate(0, {:}) scale(1 0.4) skewX({:})">'.format(deltay*2, angle)
    s.d.append(trans_str)
    bbox = [0, 1, 3, 3]
    s.rect(bbox[0] * crX - crsw / 2, bbox[1] * crY - crsw / 2, bbox[2] * crX + crsw/2, bbox[3] * crY + crsw / 2, 0, "blue")
    for i in range(nCrX+1):
        s.line(crX * i, 0 , crX * i, nCrY * crY, crsw, "black", True)
    for i in range(nCrY+1):
        s.line(-crsw / 2, crY * i, nCrX * crX + crsw / 2, crY * i , crsw, "black", True)
    color =  [[0,0,0],[0,2,2], [0,0,0]]
    s.d.append('</g>')
    trans_str = '<g transform="translate(0, {:}) scale(1 0.4) skewX({:})">'.format(deltay*1, angle)
    s.d.append(trans_str)
    bbox = [0, 0, 2, 2]
    s.rect(bbox[0] * crX - crsw / 2, bbox[1] * crY - crsw / 2, bbox[2] * crX + crsw/2, bbox[3] * crY + crsw / 2, 0, "red")
    for i in range(nCrX+1):
        s.line(crX * i, 0 , crX * i, nCrY * crY, crsw, "black", True)
    for i in range(nCrY+1):
        s.line(-crsw / 2, crY * i, nCrX * crX + crsw / 2, crY * i , crsw, "black", True)
    s.d.append('</g>')
    
    s.d.append('<g transform="scale(1 0.4) skewX({:})">'.format(angle))
    crsw = 6
    for i in range(nCrX+1):
        s.line(crX * i, 0 , crX * i, nCrY * crY, crsw, "black")
    for i in range(nCrY+1):
        s.line(-crsw / 2, crY * i, nCrX * crX + crsw / 2, crY * i , crsw, "black")
    color =  [[[[0,0], [0,0]], [[1,0],[1,0]], [[2,2],[1,2]]],\
              [[[1,1], [0,1]], [[0,2],[0,2]], [[1,1],[1,1]]],\
              [[[3,3], [3,3]], [[2,2],[2,2]], [[3,3],[3,3]]]]
    for x in range(nCrX):
        for y in range(nCrY):
            xl = x * crX + crsw / 2
            yl = y * crY + crsw / 2
            xh = x * crX + crX - crsw / 2
            yh = y * crY + crY - crsw / 2
            #print(xl, yl, xh, yh)
            for i in range(nxpc):
                left = xl + d * (i + 1) + w * i
                for j in range(nypc):
                    up = yl + d * (j+1) + w * j
                    if color[x][y][i][j] == 0:
                        s.square(left, up, w, 0, "red")
                    elif color[x][y][i][j] == 1:
                        s.square(left, up, w, 0, "green")
                    elif color[x][y][i][j] == 2:
                        s.square(left, up, w, 0, "blue")
    s.d.append('</g>')
    s.gen_svg()



==> figs/clock_penalty.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import tikzplotlib"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def bar(x):\n",
    "    if x > 1:\n",
    "        return (x-1)**2\n",
    "    elif x < -1:\n",
    "        return (x+1)**2\n",
    "    else:\n",
    "        return 0\n",
    "\n",
    "def foo(x, y):\n",
    "    return bar(x)+bar(y)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [],
   "source": [
    "x = np.arange(-3, 3, 0.1)\n",
    "y = np.arange(-3, 3, 0.1)\n",
    "X, Y = np.meshgrid(x, y)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [],
   "source": [
    "Z = np.vectorize(foo)(X, Y).reshape(X.shape)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAnYAAAImCAYAAADe2scOAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8vihELAAAACXBIWXMAAAsTAAALEwEAmpwYAAEAAElEQVR4nOz9d5Qs613fC3+rOucwOe49O+c8+0hHSOKAJUs2tpewgGvD8jL3Ymxfwwv2a1/br7msK1gXhDEWQvd9jcBIGIwljIQQQfkocnSO9tlnh8k5h57OOVR63j96V02H6u7q6TDdM89nrb3Ome7qqqdT1bd/4ftjCCGgUCgUCoVCoXQ/7HEvgEKhUCgUCoXSHKiwo1AoFAqFQjkhUGFHoVAoFAqFckKgwo5CoVAoFArlhECFHYVCoVAoFMoJgQo7CoVCoVAolBOCvsb91AuFQqFQKBRKs2GOewEnFRqxo1AoFAqFQjkhUGFHoVAoFAqFckKgwo5CoVAoFArlhECFHYVCoVAoFMoJgQo7CoVCoVAolBMCFXYUCoVCoVAoJwQq7CgUCoVCoVBOCFTYUSgUCoVCoZwQqLCjUCgUCoVCOSFQYUehUCgUCoVyQqDCjkKhUCgUCuWEQIUdhUKhUCgUygmBCjsKhUKhUCiUEwIVdhQKhUKhUCgnBCrsKBQKhUKhUE4IVNhRKBQKhUKhnBCosKNQKBQKhUI5IVBhR6FQKBQKhXJCoMKOQqFQKBQK5YRAhR2FQqFQKBTKCYEKOwqFQqFQKJQTAhV2FAqFQqFQKCcEKuwoFAqFQqFQTghU2FEoFAqFQqGcEKiwo1AoFAqFQjkhUGFHoVAoFAqFckKgwo5CoVAoFArlhECFHYVCoVAoFMoJgQo7CoVCoVAolBMCFXYUCoVCoVAoJwQq7CgUCoVCoVBOCFTYUSgUCoVCoZwQqLCjUCgUCoVCOSFQYUehUCgUCoVyQqDCjkKhUCgUCuWEQIUdhUKhUCgUygmBCjsKhUKhUCiUEwIVdhQKhUKhUCgnBCrsKBQKhUKhUE4IVNhRKBQKhUKhnBD0x70ACuU0QQgBz/PIZrMwGo3Q6XTQ6/VgGOa4l0ahUCiUEwBDCKl2f9U7KRSKdiRJAs/zEAQBHMcViTmdTgeDwQC9Xg+dTkeFHoVCOenQk1yLoMKOQmkxhBCIogie55XbeJ5XxBshRPknQ4UehUI54dCTWougwo5CaSFy6lUURTAMA4ZhlMhdJbEmizxJkpRtqNCjUCgnDHoSaxFU2FEoLUKSJHAcB0KIIuoAIJvNIhKJwO12Q6fT1dwPFXoUCuUEQk9aLYIKOwqlyRBCIAgCBEEoEnQAEAqFsLCwAKfTiUQiAYZh4Ha74fF44HK56hJ6oVAI2WwWw8PD0Ov1yj8q9CgUShdAT1ItgnbFUihNhBACv98Pi8UCo9GoCCxJkrCysoJYLIZ79+6BZVkwDAOe5xGNRhEMBrG6ugqdTgePxwO32w2XywWWLXckKhSLgiCAZVmlhk++Xa/XKxE9+VgUCoVCOfnQiB2F0iRkcTU9PY0zZ87A5XIBANLpNKanp9Hb24tz584pdXdqYovjOESjUUQiEcTjcej1eng8Hng8HjgcjiKhFwgEkEwmMTExUbSPwmYMOQ1MhR6FQukw6EmoRdCIHYXSIKWp10Lx5fP5sLq6imvXrsHj8dTcl9FoRH9/P/r7+wEAuVwOkUgE+/v7WFxchNFoVISefOxSStO/cleuIAjK/YWpWyr0KBQK5eRAI3YUSgPIHa5yYwPDMJidncXQ0BD29/fBcRxu3LgBg8GgPIYQUuZjpxW58SISiSAajYJhGIyMjMDj8cBut2vaZ6m9ChV6FArlGKAnmRZBhR2FcgRKvekKo2TPnj1DIpHA2bNnMTo6WiaSGhF2hYRCIQQCATidTkQiEaRSKZjNZiWiZ7PZNAs9SZKUvwtTtzqdjgo9CoXSCuhJpUXQVCyFUieVul4JIdjZ2UE4HMbly5cxMjLS0nXIAmx4eBjDw8MghCCTySASiWBjYwOpVApWq1URelarVVWgMQxT1I0r1wAWitZCaxUq9CgUCqVzocKOQqmDSt50PM9jdnYWer0eAwMDsFgsVfcjP76ZMAwDq9UKq9WKkZEREEKQTqcRiUSwtraGdDoNu92u2KtYLBbNQo/jOORyOQAAy7KK0JPn3FKhR6FQKJ0BFXYUigYKU6+lDRKRSARzc3M4f/48BgcHsbCwoNrUUEgzhBDDMFWPwzAMbDYbbDYbRkdHQQhBKpVCJBLBysoKstlsmdCrtJ9KQk8WdQaDQUndUqFHoVAoxwcVdhRKDWQhU9ggId++traGYDCIu3fvwmq1AqgtuI4LhmFgt9tht9sxNjYGQgiSySQikQiWlpaQy+XgcDiU1K3JZKq4H1noyc+T4zhwHAcgH9ErrdGjUCgUSnugwo5CqUKl1Gsul8PU1BRcLhcmJyeLxEu7hF2jx2EYBg6HAw6HA+Pj45AkSRF68/Pz4DgOTqdTEXpGo1F1HwCqCj2GYSCKIhwOBxV6FAqF0mKosKNQVKjmTRcIBLC0tITLly+jt7e37LGdGrGrBcuycDqdcDqdOHPmDCRJQjweRyQSwd7eHgRBUISe2+3WLPR4nsfMzAxu376tHKe0GYNCoVAozYEKOwqlhEqpV0mSsLS0hGQyiQcPHlRNVXZDxK4WLMvC7XbD7XYDyE/WkIXezs4ORFGEy+VShF6hV1/hGmXhptPpFP+8XC6n2oxBhR6FQqE0BhV2FEoBgiCoetOl02lMTU1hYGAAly9frtoc0K0Ru1rIc2zlqReiKCIWiyESiWBrawuEkCKhp9eXn17UpmIUCj1CSFF9ntx1S6FQKBRtUGFHoaCyNx0A7O3tYWNjA9evX1fmv1bjpETsaqHT6eD1euH1egHkRbEs9DY2NsAwDFwuF5xOZ8V1qgk9SZKQzWaVukadTlcU0aNCj0KhUCpDhR3l1KM2FgzIC5X5+XlIkoSHDx+qRqDUOG7BdVzo9Xr09PSgp6cHQP71i0ajCIVCSCaTeOutt5RonsvlKrJQkakm9GSo0KNQKJTKUGFHObWUjgUrrO2Kx+OYmZnB+Pg4RkZG6hIPpyViVwu9Xo/e3l643W6kUincvHkT0WgUwWAQq6urSmpXFnpqtXVU6FEoFEp9UGFHOZXI3ZqiKJZ5021tbWFvbw+3bt2C3W6ve9+dLriOC4PBgL6+PvT19QHIW6JEo1H4/X6srKxAr9crNXwOh6MuoZfJZIo6cqnQo1AopxUq7CinjkredBzHYWZmBmazGQ8fPlRNFWqBRuy0YTQa0d/fj/7+fgB5b8BIJIL9/X0sLi7CaDQqQs9ut1cVevJ9akJPHn1GhR6FQjkNUGFHOTVU86YLh8OYn5/HhQsXMDAw0NBx2im4ulnYlWIymTA4OIjBwUEAQDabVaxVkskkTCZTkdCrNOe2VOgVjoIDUNR1S4UehUI5aVBhRzkVEEIQDocRjUaLauYIIVhdXUU4HMa9e/cqzkutB4ZhIElSw/vRcpyTjNlsxtDQEIaGhgAAmUxGsVZJpVIwm82K0LPZbHUJPUEQlIitLPT0ej1Ylj3xryuFQjnZUGFHOfHIUbpcLod4PI7R0VEA+YjQ9PQ03G43Hjx40DRjXJqKbQ0WiwUWiwXDw8MghChCb2NjA6lUCjabDW63Gx6PB1artarQkykUegCU/5d9+KjQo1Ao3QYVdpQTS2nqVZ58AAB+vx/Ly8u4cuWKYs/RLE6b4DoOGIaB1WqF1WrFyMgICCFIp9OIRCJYW1tDOp2G3W5XhJ7FYtEk9NLpNLa2tnDlyhXl/sIaPSr0KBRKp0OFHeVEouZNx7IsJEnC/Pw80uk0JicnVeedHjdE+B4Y/Us1t6MC8hCGYWCz2WCz2TA6OgpCCFKpFCKRCFZWVpDNZsuEXqX9yD8CgMPu6cJpJIU1elToUSiUToMKO8qJopo3XTabhd/vx/nz53HlypWWXZBZlq0puKodW8r9BljdH4BhzM1e2qmBYRjY7XbY7XaMjY2BEIJkMolIJIKlpSXkcjk4HA6lRk+e+yvX3RXup7A7Wk3olc65pUKPQqEcJ1TYUU4MlbzpAGB3dxdra2twuVw4e/ZsW9ZytMclAGkWRPgqGMPfqbotjdhph2EYOBwOOBwOjI+PQ5IkJBIJRCIRzM/Pg+M4OJ1OmM1miKJYdT+lQo/jOORyOeUzJws9ec4tFXoUCqWdUGFHORFU8qYTBAFzc3MAgNu3b2Ntba3la6kluGKxGJaXl2G32+HxeIrHa4mzAAgI/3mghrCjHB2WZeFyuZTZv5IkIR6Pw+fzIRqN4s0334TT6VQmY1RK2WsVenLqlgo9CoXSaqiwo3Q1pT5lhanXWCyG2dlZnD17FsPDw8hkMsfarUoIwebmJnw+Hy5evIhsNquM19Lr9XC73RjwPoaJBSC+ASL5wLCDdR+HUj8sy8LtdivC68KFC4jH44qPniiKcLlcitAzGAyq+ymtzwPyxtccxynHKa3Ro1AolGZChR2la5GjI4UNEvLtsoC6ffs2bDYbgPb6y5UKLp7nlakWk5OTEAQBDoejaLxWJBIBl3sKkwUAJESCfwCD5Z9XNOOltA55jq3H4wGQt0GJxWKKjx4hpEjo6fXlp9LCEWcAFXoUCqU9UGFH6UrkKJ3aWLDp6WlYrVY8fPiw6EJ5XP5y0WgUs7OzylQLtTUYjUYMDAxATG4CL+62mb6G1e0fQjKZhMViUYSG7NFGI3bNp7R5Qkan08Hr9cLr9QLIp/hlobexsQGGYeB2u5V/auPoqNCjUCjtgAo7SldRbSxYKBTCwsICLl68qMwfLURLt2ozkAUXIQQbGxvw+/24e/curFZr1ccRKQKQPeVvPbuDq5c5gJ1U9WhzOp1VC/0prUOv16Onp0fxQBQEAdFoFOFwGOvr62AYRonmFdVQFqAm9OQodKHQK+26pVAolGpQYUfpGtS86eTbV1dXEY1Gcf/+fZjN6jYh7UzFCoKAJ0+ewGazYXJyUvWCXBYdkmbKt+E/B9Z8p8yjLZlMIhgMIpVK4dGjR0qhv8fj6Uhvvm6hUsSuFnq9Hr29vejt7QWQT71Ho1GlhlJO7cpCT+3zoDYVgxCCXC6HXC4HIC8C5Wie3HVLoVAohVBhR+l4Sr3pCi+AmUwG09PT6OnpwYMHD6pe6NqVukwmkzg4OMDNmzdVI4eV0qhEVBN2XwIx/X/AMKaixzscDpjNZkSjUdy+fVux7tjb24MgCJoK/Smtw2AwoK+vr6iGMhqNwu/3Y2VlBXq9XhHiDodDs9CTJAnZbFa5LZfLwW63w2QyKV23FArldEOFHaWjKU29Fl64Dg4OsLKygmvXrilF7tVodSqWEIL19XXs7++jt7dXVdRVfbxKxA5IgAivgjH8rbJ7ZHFYaN1x9uxZ1UJ/t9sNr9dbMS1IyXPUiF0tjEYj+vv7lc9ELpdThHgikYDRaFSEnt1u1yz01tbWcObMGSXNL0f05NQtFXoUyumDCjtKx1Ip9SqKIhYXF5HL5eoaC9bKiJ3ctGG323Ht2jXs7u7WvxNxTvVmwv8ZUEXYlaJW6B+NRhEKhbC2tgaWZRUR4XQ6ad1WAe1qRjGZTBgcHMTgYN7OJpvNKtYqyWQSJpOpSOhVmnML5N9veQ5yaUSPCj0K5fRBhR2l46jmTZdMJjE9PY2RkRFcvXq1Iy5U4XAY8/PzuHTpEvr6+hCPx+sWCJx4AIJe6HFQfqf4XRBpDww7fKT1ldZ/yWnBg4MDLC0tFUWLHA5HR7ymx8lxPH+z2YyhoSEMDQ0ByJcYyBHXZDIJq9WqzLm12WxF1j7y/1dK3WYymSIRSIUehXKyocKO0lFU86bb3d3F1tYWbt68CYfDccwrPUyFhUKhoqaNo0QGk8IMOGJGn+q9Egj/p2BMP1N061EjkKVpwdJokdlshsfjgdfrVaxVTgutSsXWi8VigcViwfDwMAghitDb2NhAKpWCzWaD2+1WfvyoIX9/5B9GVOhRKKcDKuwoHUOlsWA8z2N2dhZ6vR4PHz5UNYNtN7lcDlNTU3C73Xjw4EHDfnkpYQZ+bhW9RgcYJMruJ/znQIz/Oxim+WnTwmhRoYhYX19HKpVSRp95PB5YLJamH59SHYZhYLVaYbVaMTIyAkKIYn+TSqXw7NkzOBwOJaJnsVgqpm5rCT15xi0VehRK93L8V0jKqaeaN51s7nvu3DklTXXcyH55ly9fVtKbhRxN2M1CAoccew1m6XH5BmQfEF8D9O9s6Di1UBMRqVQKkUgEy8vLyGazcDgcitAzmUy1d9pFdErErhoMwyj2N4FAANevX1cml6ysrCCbzSpi3O12VxTjakJPFEUIgqBsI5sl6/V6sCzb8a8NhUKhwo5yzBBC4PP5YDQay2qHNjY2cHBwoMnctx0QQrCysqLJL68ewUWIiJQwDwA4ENI4UyEoJ/Gfha5A2LUDhmFgt9tht9sxNjYGSZKQTCYRDocxNzcHQRDgdDrh9XqptcoxIHdFF75Hss9hJBLB0tIScrmcJjGuVqNXKPQYhimK6FGhR6F0JlTYUY4NQRDA8zyCwSDcbjfsdjuAfJpzenoaDoejbCzYcZHNZjE9PQ2Px1PTL69eMuIqJGQAACFhA+OmUTBkp3xD4esgUggMm592cBwXVZZl4XQ64XQ6cfbsWUiSpGqt4vF44HK5OiJtXg/dELErRG29ss+hw+HA+Pg4JElSfA7n5+fBcZwmQ2s1oSd/Z+X7qdCjUDqP7jrrUk4EaqlXOcIVDAaxuLiodJh2AvKarly5ooyQqka9fnlJodi/LoEROKEi7CCACH8Gxvi/ad53qym0TgGKZ6jKo7VcLhcEQYAkSR0h0k8SWoRooc8hkK9ljcfjRYbWstBzu911CT2e56nQo1A6DCrsKG1FzZuOZVnFmy6RSODBgwcdUbslSRJWVlYQj8frXlM9wi5VIux2+V049SyA8vFnhP9ToIOEXSmlM1R5nkcoFILP58Nbb72lTFzwer0VjXiPk5MQsasFy7Jwu91wu90A8r6QstDb2dmBKIqaJpcwDFNkdq0m9Ern3HbTa0uhdCtU2FHaQulYsMILuiAIWF1dxcjICO7fv98RJ/9sNoupqSn09PTUvSYtNXaF25QKu4wUhsBchZ7Mlj9QWgcRHoPRP9C8nuPEYDCgt7cXe3t7uHfvnjJxYXd3F4lEQrFWKfVnOy7aZVDcTBp9zeQ5tnLUVW1ySaHQq5ReVxN6HMchl8spP+JkexWDwVAWAaRQKM2BCjtKy5F/yYuiWHYy39/fx+7uLkZGRnDu3LljXOUhgUAAS0tLuHr1qjK9oR7qaZ4QSQoZcaPs9gixVPC0Awj/ma4RdqWUTlyQrVU2NzeRTCZhs9mKrFWO48J/2sWG2uQSWehtbGyAYRgl4ud2uyuOqFMTemtrazCbzejr6wPLsorIk61VTvtrT6E0AyrsKC2lkjedKIqYn5+HIAiYmJhoa0quUvpKkiQsLy8jmUzWNaqslHqEXUqYg1rKdZdbQa/RDgbJsvuI8DXwUhIG1n6k9XUSpUa8srVKqW2H1+ttS3q+21Kx7aA0vS6PqAuHw0odpRzNqzaLuNArT96G4zhwHAcgH8WX7VXk1C2FQqkfKuwoLaGaN10ikcD09DTGxsYwOjqKvb09JUXbamTRVXrxzmQymJqaQn9/P+7du9fQxb0eYZfkp1Vvz3vaXYdZerP8PqYPu9kv4az1g0deYydSaq1CCCnr5ixMCR5VeFMao3REHc/ziEajCAaDWF1dLUrtls4ilhtoCidfAIcpcCr0KJTGocKO0nSqjQXb3t7G7u4ubt26pdibtMJotxIsy5Z1Zx4cHGBlZQXXrl1T6owaoS5hJzyveJ+PT+CsSvAji35sZ/78xAm7UhiGUaxVzpw5U9TNubOzA0mSNNV+1QON2NWPwWBAX1+f0sVeOIt4eXlZaZjxeDzKOaEUKvQolOZBhR2lqchROrWxYDMzMzAajXj48GFRukYWW+2gUHRJkoTFxUVkMpmGUq/VjlENQkiZ1UkhYXEL4/oJsGS96PYEMSIlLiPEPW14rd1EYTfnxMQERFFENBotq/2SPfQqpQQpraV0FrHcMLO3t4dgMIhYLIZEIgGPxwOHw6FZ6Mk/GAuFXmnXLYVCocKO0iSqpV4jkQjm5uZw/vx5pWi+kOMQdul0GlNTUxgcHMSVK1eaGqXRKuyy0gZEEqu6TYz0w4NiYRcU0gCA7cznAfztI6+z29HpdGXWKoUpwcJIkcPh0HThpxG75lPYMLO4uIienh7wPI+dnR0kk0mYTCblfbLb7VXn3MrIQi+XyyGXywHIfx4KffTo+0g5rVBhR2kYNW864LALLhgM4t69e1VnVrYzFev3+7G5uYnr168rXl7NROsFJSlM1dxmh1+Dx2AGkH1xiwE+/gAAcJD7a7jZ9o4Y62TUUoKRSAT7+/tYXFzUJCAorUWSJJhMJvT29iqzn+XO6K2tLaRSKVgsFiXyWskCR03oSZJUJvTktC0VepTTBBV2lCNTzZtOHsHlcrkwOTlZNVrSroidKIpIJpMghODhw4fHPtc0xdcWdjxJIcdeg0l6AgAQmXFISAAACARkHd8D8IOtXGbXYjQaMTAwgIGBAQDqAkIWelarVfmBQVN6rUNt+khpZ7T8Pm1sbCCVSsFmsylCT36fSqkk9LLZrHKbLPTk1C0VepSTChV2lCNRzZtO9oGrZwRXq4VdKpXC9PQ09Ho9rl69eqyijhACv9+PGPMU0HBt8Qs8xl5cCzPoBV4IOwDI2b8HQkQwDK0nq0WpgEin04hEIlhbW0Mmk4HdbgchRGnqoTSfSs0TMgzDwGq1wmq1YmRkpOx9SqfTigWO2+2u6HVIhR7lNEOFHaVuKnnTSZKEpaUlpFKpupoRWp2K3d/fx/r6Oq5fv4719fXaD2ghgiBgbm4OIomD71ObB1tOQFjFqGkEDNlFXCoWcJI+Bj/3OgZM39eK5Z5YGIaBzWaDzWbD6OhovpElmcT6+jp8Ph8ODg6U+akej4daqzSJeiOiau9TJa9DWehV2o+a0MtkMkWNGlToUU4CVNhRNFOYei1tkJAjYgMDA7h8+XJdJ8VWRexEUcTCwgJ4nsfDhw+VweTtatQoJZlMYmpqCuPj4zB7w1iMaRezCYzCiV0EhXLD4u3M56mwaxCGYeBwOODxeNDX14eBgQEkEgmEw2Hs7u4WzU/1eDxNsVZplG4cf6aWiq2HSl6H0WgUS0tLyOVyyvvo8XgqmloXzqkGqNCjnCyO/+xE6QoqedMBwN7eHjY2NnD9+nW4XK66982ybNMvUslkEtPT0xgZGcHY2Jiy3nY2ahQiv0Y3b96Ew+HAeuyzdT1+K7uO6yY7/MJB2X1B7jHSwi6s+pFmLffUIkehWZaFy+WCy+VSrFVK56fK4oFaq2inUWFXSqHX4fj4OCRJKjO11hJ5rSb09vf3lc5queOWCj1KJ0OFHaUmcpSuNPUqCALm5+chSZISETsKDMM0NYomi6gbN27A6XSWHaudwq5wdFrha5TkZ+vaD8cksZu4CqLfVrmXYDPzZ7jq+BdNWDFFDbX5qdFoFKFQqOa0hVZRq16tE2m1nUyhIAdQZGq9t7cHQRAUoVdtekmh0IvH4/B4PBBFEYIgKNvIZslyJqDb3gvKyYUKO0pFqnnTxeNxzMzMYHx8HCMjIw2d1JqVHhVFEXNzc1WFZjtTsalUClNTU2VRQ5EISIj1zz2NWz0ApybsgJ3MX2HC/I9gNjgaWvNpR6vwKB2rJU9b8Pl8WFpagtFoLPLQa8VFvxs7eJsdsatFoak1kD9HFE4vKUyxu91u1aYqSZLKDJDlshRZ6DEMU5S6pUKPcpxQYUdRpZo33dbWFvb29orGgjVCM1Kxcup1bGysqtBsV8SO53k8e/YMN27cKEtPH+TWsZjJ4FKd2s7HG2FiB5CTytOxItJ4c/UTsKXf2fbI0UniqBGl0mkL2WxWEQ/JZFLVWuW41nrcHOeaCyOrAFRT7KVj6tTEqFozRqnQKzRLpkKP0k6osKMUIZ+g1tfXYbVa0dPTo5yQOI7DzMwMLBZL2ViwRmg0Fbuzs4OtrS2lfq3WsVop7OQxZTzP4+WXX1aNAGxn5uDnY7huuQReWtK87x0ujVHTWQDlwg4A0PcY1+3/rChyJJvyer3eimavlOZjNpsxNDSEoaGhIm+29fV1pFIppZPT4/FU7OSsRbcKu05CLcUuCz15TF0ul0MsFkNPT0/Fc56a0BMEQfH4pEKP0k6osKMoFKZeeZ5XUrAAEA6HMT8/j4sXLypRiWZx1PSobB3CMIzmGr9WpmIzmQyeP3+OwcFBWCyWil55O5l5AEBEHICd0SbsdIwHAT6JtCjgotkICVzZNilxG3E8w8DAS2WmvIVmr16vtyFBcZJphVhS82aTLTvq6eRsx1pPO3q9vmhMnSAIePPNN5WIHsMwSjSvWtOMmtDjeb5M6MmTMajQozQTKuwoAMpTrzqdDqIoghCC1dVVhMNh3L9/H2azuenHPorYSiQSmJ6expkzZzAyor0btFURO7/fj+XlZVy7dg0ejwd7e3uq2xFCsJNZBAAspCN4aDNDQlZ120JYZhwAj5SUhVl3DWnxmep2m5nPos/0kvJ3qSlvKpVCOBxWBAX1ams/pZYdhZ2cc3NzEAShZt0XQIVdO5AjbJcuXQLDMGXziLU2zcjnVBk1oVdorUKFHqURqLA75VTypmNZFrlcDm+++Sa8Xi8mJydbdqKpR2wRQrCzs4OdnZ0j1fg1W9hJkoTl5WUkk0lNpsxBbhtZKe9FlyU8GPY6IL1V8zhp4gIQBADscSzcFbLgQe5NJIUt2PXjZfcVCgrZGkIuJN/d3YUkScroJrfbfSotPI5DLBV2cp49e7aowF+u+1J7X6iwax/y66w2jzgajeLg4ADLy8vQ6/VFTTP1CD2O45Q5tyzLKkJPnnNL32uKVqiwO8VU86ZLJpM4ODjA7du3lfqTVqH1hCUIAmZnZ6HT6Y5c49dMz7xsNoupqSn09PTg3r17mp6HnIaV2eMtGNDwNIL84f9v5YIYso8jI22pbEmwlflTXHP8fM19FnYMTkxMKPVF4XAYa2trSjTC6/VWvUhRmktpgX/h+7K+vq68b1ar9ZhXSiltmsnlcoq1SiKR0NwdXU3oyedmg8GgpG6p0KNUgwq7U0qlsWCiKGJxcRHRaBRjY2MtF3Vake1Vzp49i+Hh4SPvp1meecFgEIuLi5rn4cpslwi75UwAI45+CMRf5VEMtrLxolsyZBiAmrADdrNfxkXbT8HA1hfNLK0v4jgOkUgE+/v7WFxchMlkUurzTmojRidGwUrfF57nEYlE4Pf7EYlE8PTp0yIB3mnr73bq+SFoMpkwODiIwcFBAOXd0WazWYm+2u12TUJPPj7HceC4fG0ty7JlNXoUigwVdqeMat50smXI8PAwPB4P0un0Ma40DyEE29vb2N3dxe3bt2Gz2RraX6OpWLnmMBKJ4MGDB1UL3dVEwk52oWw7DhfBorKwM7AjSJPiZomFdADXrVaIpPw9EkkGO9kvYsL6I7WeTlWMRiMGBgaKGjHC4bDSiNGMzk5K/RgMBvT398NqtYJlWZw/f15JpycSCZjNZuV96SQB3o0j0BqlsDsaOGxm2traQjKZhNVqVYRepfeqcMQZQIUepTZU2J0iKqVeCSHY29vD5uamMq3B7/cf20xVGZ7nMTs7C4PB0DR7lUaEXS6Xw/T0NFwuFx48eFD1gikfp3CbGO9HQgiVbbuUzeGKiQGgvi4JwwCKZ8RyhIeRvYaM+Fj1MeuZJZyxiGCZ5tXJWSwWjIyMKJ2dyWSyqLPT6XQqEb1KBf+dTidG7Cohr7UwSkQIQTabLRLgNputSIAf1/Prpte2kGauubSZSa1rXRZ6lfwO1YSefG6XhZ58/rHZbFTonUKosDsllHoqFY4Fm52dBcuyRZYh7ZzQoEYsFsPs7CwmJiaUX7vN4KjPS7Z7uXTpklI4XQ01AbmVUR8jFuQTMFougZMWVe+PixaUCjsA2MjyGKignzayUcymHuOm/SX1DRqEYRg4HA44HI6iRoxwOIzt7e2igv9mmFhTyqlknFsqwGVrlZWVFWSzWSXS6vV6NVurNGu93SbsWhllVLPBSafTiEQiWFtbQzqdVt4rt9tdUZSrWavkcjnMz8/j1q1bAIqbMajQO/lQYXfCKU29FkWQXogntbq14xJ2hBBsbm7C5/Phzp07TS8Qr7fGjhCC9fV1BAIB3Lt3T3PKUVXYpSvPhw2LA7Az6sLOx/Oqtx/wEQxIY4CpeMwYCyN2czHw0S+1TNiVUjq6SZ6lKjdiZDIZrK+vd3wjRjdFlbSstdRahRCiWKvMz8+D4zjFWqXVkVY6Aq06DMPAZrPBZrNhdHS0qiiXhV6l/RBCFBEnR/RyuZzSdSuPP9PpdErXLeXkQIXdCabaWLCNjQ2l61Wtbu04hB3P85iZmYHJZMLDhw9bckKtJxUrT9qwWq2YnJysaz31ROwAYC4dxtvsdkikODLHwoLtXKzi40K8Cz0lws6kG4UECT5uG2vpOZyzXtO87mZROEtVEAQ8e/YMVqtV6Rbs1DqwbuIoIpRhGDidTjidTpw5cwaSJCmTFnZ2diBJUtlIrWbR7jmxzUAUxWNbcyVRHo1Gaxpbi6KopGrVInqSJCGbPfTPLJxzK3fdUroXKuxOIIXedACKTkwcx2F6eho2m62qeGq3sBMEAY8ePcKFCxeUYv1WoNXuJBqNYnZ29sjrKRV2Uf4AcSFYcXuO8ABzAyBvFN2uYydAKtTeAcAuE8NwyfxYCT0AIgCA78a+fCzCrhSWZZVGDLXaosL0YCtMsLVy0iJ2tWBZtmx2ajQaLRqp5Xa74fV64XQ6G6pz7cZUrCRJHePnWCjK5fKHwugrz/OK0NPpdHVNxSgVeh/60Ifwn//zf+6694uShwq7E4bsaC6KYtkXOBQKYWFhQVOdWLuEnRw9zOVyeMc73tFyb65aqVhCCLa2trC/v4+7d+8eeT2lwq5aGlZmPcfgTEkmLEu8AMLVDgSOnEXh/NiEeLiT1cwsfLltDJrGNK689ajVFsmNGAsLC21ND5Zy2oRdKTqdrsxaJRqNIhAIYGVlRbMBb6X1dlvErpOjjIXG1gCKDMcDgYCSdq31PVITet/4xjda/wQoLYMKuxNEJW86SZKwsrKCWCymeSxYO4RdYfTQbre3pZC7WipWEATMzMzAaDRicnKyoV/qZcIuM1PzMdu5MC6YJsBL68ptQb72RWUxHcLVAusTH5cruv/12Jfxgf6f0rr0tqPWiCGnBwsbMbxeb9X5nKeNdojQ0kkLpQa8JpNJEQ7VfNmAzhZJleimNRfWuTocDkSjUfT09ChpdlEUNY2qA8rFHqW7oMLuBFDNmy6TyWBqagq9vb01LToKabWwk+diXrx4Ef39/Xj06FFbfK4qpWJlA+RmdeGWC7s5TY+LS2OwQBZ2DDZKjInVyBIOBvYaRPExdIwVPq64Jm8m+SZ+wPvDcOk7w2y6FqXpQbkRIxQKYXV1taGoUS1Oe8SuFqUGvIW+bKlUClartaK1Sje9tjKFtWrdhCiKMBgMZWl2+QdT4ag6+Z9cT9nM8/BHPvIR/Nf/+l/BMAxu3ryJT37yk8daanFaoMKuy6k2Fszn82F1dVUZTF8PrRJ2lbpMmzURohalx2l09my148gnyAi3r+pfp8ZsKoKHNgskZGBgx8qMiSuxlsli2MjCxI6CoPh1lCDijdhX8Td7fqy+J9EhFDZiAOVRI7kRw+v1VvT+Ool0glAq9WWT7TpWV1eRyWSKTKy7Kfol041rBtQFqU6ng9frVaYJyaPq5HrKv/iLv0AkEmlaSczu7i5+67d+C3Nzc7BYLPjRH/1RfPrTn8Y//sf/uOF9U6pDhV0XIzdIqI0Fk2uVHj58eKQapVYIOzn1arfby7pM21XTVyi4BEHA3NwcGIZpmgFy4XFkNqt0w5aSJRwY9gYgvQkRQwASmh4XFOK4YLkKntigVpP3JP5tvMv9t2HRdb+nXKkhrxw1KvT+ko2S640OdIJY0kqnNSOo2XXItZOLi4tIp9NgWRYHBwfweDwwGo3HveSanCRhV0rpqLqJiQl87Wtfw1e/+lUsLi7ine98J9797nfjlVdewcsvv3yk6TKCICCTycBgMCCdTjc0DpKiHSrsuhAtY8FGRkYwNjZ25BN/s4VWLYPfdgk7ORWbTCYxNTWF8fFxjI6OtuRY8vPZy6zV9bhNzoBRPRAVzNAq7ADAz1uhZ9S/0hzJ4Y3Yq3jF+/fqWkunU6kRIxwOFzVieL3emnVF3UanNyOU1k4GAgH4/X6k02ns7u5CFEXFxLrZ1irNopuFXb3CuaenBz/2Yz+GyclJ5HI5fOITn8C3vvUtfP7zn8e//bf/Fu985zvxkY98RPP+RkZG8K//9b/G+Pg4LBYL3vve9+K9731vvU+FcgQ675tEqUo1b7qdnR1sb2/j5s2bcDgcDR1Hqy1ILQghWFtbQygUqtq40egMV60wDKOIuma8TtWOA7yYLZvSLs4AYCMbwoRzDDsF9gNaWMsewKU7W/H+R/FX8bL7vTCxJ3eua6GYKPVpk+uK5NSgWiNGN0XsummtwOFUjImJCUxMTBTVfG1ubgKAIvQ6pUnmOH3sGqGR2kB5tJnX68UHPvABfOADHwAAZVyZViKRCD7/+c9jfX0dbrcbP/IjP4L//t//O37iJ37iSOuiaIcKuy6h1JuuUNTJM1X1ej1eeumljjghAvlaqKmpKbjdbjx48KDqCbIdETtRFJV03Tve8Y6WRghkobqd2cPj2BYm3V6kxCq2JSXEpEs44PfrOqaFdSAl9ADYU70/K6XxKPYNvNPzt+rabzdTqREjGAwWNWLIEzG6aVB9twm70uiXWs1XYZOMTqdT3jun03ksAquTfOzqoZF1y76SpdQbAfza176GiYkJJUPzwz/8w/jud79LhV0boMKuCyCEIB6PIxQKYXh4uOhkLhvpnjt3rqkzVRtF9sy7fPmyUvRejVYLu3Q6jefPn6Onpwd6vb7laR9Z2M0kFkEAmNnxuoTdVs4KHWOASNTHialh0w3g1XAQdz0upET1aRVvxL6Kt7l+EAa2fTNCO4lKjRg7OztIJBIQBAFms1lJ8XaycOr0VGwptWoCS98bjuMQiUTg8/mwtLRUl7VKM9fcTa+xTKMRu2Y0kY2Pj+ONN95AOp2GxWLBq6++igcPHjS8X0ptqLDrcGRvOo7jEAwGMTIyAqC4u7QRI91mQwjBysoKotGoZs88oHmpXzXk7uAbN25Ap9Nhba2+mrejIAu72UR+/utSKoMeIwNUmSJRSCRlgNM4gQiWNB+Tl2wQSRhmjCOFadVt0lICbyW+jbe53qN5vyeZ0kaM58+fg2EYJbIrO/l7vd62+CzWQ7dF7OoVokajUZlWAgDZbFbxNkwmk7BYLIrQa5UIlySpI2v/atGMVGyjvPTSS/jgBz+Ie/fuQa/X4+7du/jpn/7phvdLqU33fWJPCYWpV4ZhoNfrlYhWLpfD9PQ0HA5H3TNMW0k2m8X09DQ8Hk9dnnlAa+xOJEnC4uIiMpmM0h2cSqXa1n3LSTwWk3kR6cslMMr0IWPwa3r8AU8gZAl66igBDL7wJX4SjeCi0wyOqNfofTf6FTxwfj/0zMlpJGgG8vdscHAQVqtVmc0pey4KgqDZ4LUddJuwazT6ZTabMTQ0hKGhoaJu6PX1daTTadhstiIPvWbQzTV2R113Mplsmu3Thz70IXzoQx9qyr4o2qHCrgNR86bT6XSQJAnBYBCLi4uaU5ztQl7XlStXlPb5emh2KlY2Zu7v78eVK1eUC2A7mzTWM1vgpMOCY0k/AKC2sDMwJmzkMhBBcF4/gqiwW/t4YLD2okkjLfFw68/Dz6vbrCTECJ4lXsMD5/drei6niUKxVDib88yZMxBFEfF4HOFwWFMjRjvX2g00M3VcbSzd0tIScrmcEm31eDxHjrZ2a41dIxE72TKI0r1QYddhVBoLBgCJRAIbGxt48OBBx6SF5HFl8Xi8oXU1MxXr9/uxvLysaszcypRvIQzDYCG9UnTbfDqOy3YTeJKr8Kg8Dt0oRIgAgKzQB6C2sLMzvUhJh/V4s/E0Biw6SC/2U8pr0S/hrv2d0LHdd9E6LgqL+YHDOaqVGjFaLbq6Tdi1Mq2pNpauGdHWbq2xa7R54ig/zimdAxV2HUI1b7p0Oo2pqSkAwP3799t2MpfTo5VObNlsFlNTU+jp6Wl4Xc1IxRaKzMnJSdUurnZNuJAkCc+j80DBS5eReLgNFxDgqhsW88QJIAIAeCsaxT2PFbkXc2ArIXJ2AILyd5BL44bzAg74RdXtBcLjG+En+Bu9k5qez2mhHrFUaY6q3IhROF6rFTVg3Sjs2iWSWJaFy+WCy+XC2bNnVaOthR56lURQNwu7o667WTV2lOODCrsOoJI3HQDs7+9jbW0N165dw/z8fFtP5HJ6VO0EEQgEsLS0hKtXryp2Bc041lHRKjLbkYqNxWLY8m8j6IqU3efL6aCr8RYeZA/XlyMibLrzyAnqzRAyxOgCUDy2bC6YRo9LfXsb24fP+r6Jd3vvwsDS00AzKG3EkMdrra2tKeO15IkYzYi4d6OwO671lkZbZWuVcDiM9fV1sCxb5KEnn/O6tcYOwJFf62Qy2TJ/T0p7oGf0Y6SaN50gCFhYWIAgCEceC9YoamJLkiQsLy8jmUxWjIodhUYEl2ytoqW+r5WpWEIItre3sbu7i2RPDkQoP85iMoiH7l4kxaD6+qDHUrLY0HghIaDfUr2jdi9TboviB4dL7BmEpM2y+3jJjBAfxNdCb+L9fW+v8cxOD80SS2rjtRKJBMLhcFlq0OPxHClF2WkjxWrRSfYsatYq0WhUKeMwGo3weDzI5XIds+Z2cZpq7P7mKzYSCquXq7STt6ZyXyaEvK9Z+6PC7pgoTb2W1tJNT09jfHwcIyMjx3byLhV2hQ0J9+7da+q6jhKxI4RgdXUV4XBYs7VKq1KxoihidnYWLMvi4cOHeG3246rbEQBGdgyoIOxc+mHkSPGJZiebxFXHWYSEddXH6GHCZkZ9ukWAs0ItILcbSwEAPrP7dTzQX0SPy3vqLmDtpLARQ04NFk5dYBgGbrcbXq8XTqdTU31UJwklLXRyWtNoNKK/vx/9/f0A8mn1cDiMdDqN6enporS6zWbrKkFdL6cpFRsKi3j05fHjXgZ0Q8tN7YSkwu4YqDYWTI743Lp169h/NRWKrWoNCc0+lhY4jsPU1BScTmfNqRaFtCIVm0qlMDU1hbGxMSU6sypuVdx+IZnEgIkBUYnAScQLIFp2e4RzFdXrFWJn+yFViOYtpsJ4Z+84gnzhehgEXtTjJUgGn9/5Fm4tj8FsNiuTACwWy4m+eFWiXenN0qkLciOG3+/HysoK9Hq9krat1IjRbanYblqvyWTC0NAQDg4OcPXqVYiiiEgkgo2NDUX4FFqrdNLzavT8lkqlTk0qlgCQ0Pqa63ZDhV0bKfWmKxQjHMdhdnYWJpMJDx8+7IgWe5ZlIQgC5ufnkclkmpp6LaWeSJrc6Xbp0iWlcL2e4zRT2Pl8PqytreHGjRtwOp0AgI3MDlIkU/ExAS6Fa47zCHIrZfcFOfULxJNYGO/o9SAlltftSZITQLzi8cJZO1DwcXLpepAQD1O3r2MRP37vb4NwEsLhMFZWVpDNZuFwOBRx0ar3vdM4LvGh1ogRDofLGjEKRXc3CSWgsyN2lZBtQ0wmU5G1SiqVQiQSKfquNGqt0iwa/Vw0a/JEd0AgEirsKEdEzZtORhYqFy5cUFzWOwFJkjA9PY2RkZEiL7hWwLKsUmtYCUIINjY24Pf7ce/evSOZkDbrOUiShKWlJaTTaUxOThbVQD6PzdV8fIwv/0XMQofFRFL9eCDQ4wzkbtlCwnz1i+VsMoR39o4iyO8AAMysF4VCMCGk8YXg6/j7g6/AarVidHRUsYsIh8PY3d2FJElKqrBTBrSfZOSIkWzGKzdiyELCbrcjm81CEITaO+sQulHYqa2ZYRjY7XbY7XaMjY1BkiQkk8mi+kmn06kIvXbXRzfiYQecxohd98yH1goVdm2gkjcdIQRra2sIBoOahEo7f6X7fD6Ew2FcvnwZo6OjLT9erVQsz/OYnp6GxWI59mkbcgdub28vLl++XPZ+TMVrC7vpuB93XU5kpEOB5dQPF3nRlfJWJIErLiMEcmh6DAKsZ1I1jxfjXACTF3acZEZphO8v/a/hfb1vg02f/wwW2kVMTEyUDWhvt2dbu+jEKFhpI4YsJBYXF7G+vo61tTW4XC54vV643e6OHYHVia+tFmqda1iWLaqflCRJqZ/c2dmBJElFHnqtfn8aFXa5XO7UROiB7kjFMgxzGcAfF9x0DsAvEkJ+U237zjwDnBCqedPJ47fcbrdmocKyLERRbOmJQZIkLCwsIJfLKaOV2kG1btVYLIaZmZmOiGiGw2HMz89X7MBNCimspsq7UEsRQWBhzyIjTSm3EdIDtfo6mbjIwa27iKBw6INnIZ6itGolpuJBvKNnCGFhH4Fc+fYpMYs/O/g2fnzkb6o+vrSLsDRVKNccyalCSuuQhYTNZsP4+DgsFosiJDY2NsAwTNFEjE6JknVjxO4oZRssy5ZZq1R6f7Q2ytRDo8IOqC1mTwoEBGIbDOsbhRCyCOAOADAMo0Petf5zlbanwq5FVEu9yo0I9Y7favbYrVJSqRSmp6cxNDSEq1evYmlpqS1mvoB6jR0hBFtbW9jb28Pdu3fbJjLVKEwDV+vAnYkvqjZFqLGcyqLHdGhjEsjVjmYsJgl6Cg7Nim4UGhNXIy30gMEBNjPq9XhfCLyOv9n3EnqN7pr7Kk0VyjVH8jinQiuPborSdFNUSV5rtUaMQusOr9cLu91+bM+vG4VdM9Dr9ejp6VHO9fL7EwgElEYZ+bvicDgafo0a8d7rps9/s+jCVOwPAlglhFSMIFBh1wIEQVD1ppOH0st1WfWGu3U6HUSxNZ47+/v7WF9fx/Xr1+Fy5V1tWy0kCyk9liAImJmZgcFgOPZmEp7nMTMzA7PZXDO6upDwad6vj0viou0swsI6WOiwkFS3LClkM5PAJfuEYn2SEk3QKuyexQJ4pe8iZqSY6v08EfDp/a/hZ858UPNzANRrjmSX/+3tbRBClKkMnRRB6nYqXYRLGzGy2SwikQi2traQTCZhtVqVpph2dnR2m+8e0Lya3EIqTSzZ29tDIpGAyWRS3p+jWKs0GrE7TeKOIJ896TL+FwCfqrYBFXZNpJo3nRwNGxwcPHIjQiuEliiKWFhYAM/zZU0A7RZ2ctpD9vE7e/YshoeH23L8SshrOXfuHAYHB6tuKxIJf7W3AJfZBK7GPFiZpJjvpHXqR5CRtAm0UM6pdLnucdqFPgEQzHoBqAs7APhO+Dl+qO8dOGsd0rzfUmQXf7fbDSAvLJ49e1YUQZIjTJ3mCdZNFzWtazWbzWWNGKXdz3JEr5W1Vd3muwc0bh2ihcKJJUDeL1T2N0wmk3VbqzQyJ7YbxXejdEjErpdhmMcFf/8OIeR3SjdiGMYI4O8C+PfVdkaFXZOoNhZsb28PGxsbRdGwo9DsiF0ymVS6XsfGxsq+0O0UdgzDQBRF7OzsYHt7uyN8/HZ3d7G1taV5LdOxLfhzcZx3TGCPW9B0jOlECLeddpAK/nVqPI2H8a7eXvAkgwMxA0D7iTiS0WPA2IMDLqR6PwHBf9/7En7hwk9q3mct9Ho9jEYjLl++DCAv9MLhsOIJVjhqS4vJNCXPUYRSYSOGHF1NJBKIRCKYnZ2FIAhFM1SbWc/bbanYdog6NSwWCywWC4aHh4s6oldXV5XRdLLQU/u+NBKxS6fTp8acGHgRseuMGrsgIeSBhu3eD+AJIeSg2kZU2DVI6ViwwhOXIAiYm8t3SD58+LDhk2QzhZYsNgv911p5vFoQQhAOhyFJEiYnJ4+1s08URczPz0MUxbrW8tfBvJgLZklFM+FSBCLBxk5gN6tdnBEAhIzBpkuAQFtkUGY3k4PX5EHpXNlCphKreBZfxh3nxbr2rRWz2Yzh4WHlwiVbRciR40ZHbTXCSYzYVaOw+7lwIoYsvJvZiNFNry3QGRHGSqPpIpEIFhYWwHEcnE6n0hFtNBobEnanaeqETOf3xBbxD1AjDQtQYdcQhBDwPA9RFMuidPF4HDMzMzhz5gxGRkaacrxmROxEUcTc3BwkSaopNltZ01dIMpnE7OwsjEYjbt261fLjVSOdTmNqagpDQ0MYHx+v60L03dASAGA56cc1pxspjRG4tbSAjXS6rnW+FYnhgccDwK/5MSbWiOVkAutJgoeDfdjPBSpu+0e7X8Ytx3mwTGsvbAzDwOFwwOFw4MyZM6qjtuQ0odPpPPYLbSfRirSZWiNGJBIpS6N7PJ4jNWJ0k7BrpAmhVRSOpjtz5oxSzypbq8iizmazQRCEun8YnTZhR0C6psaOYRgrgPcA+Ke1tqXC7ohU86bb3NzE/v4+bt++3dQvSaMRNDn1OjY2pmkGrRbT4EaRI4eXLl3C3t5eS49Vi0AggKWlJVy/fl2pD9PKRsqP3UxY+dso9SPFRjU9ViJ29Bn02M7taz5eSuIRzLpQj7DrN/ZiEVkADDjOCaCysNvM+vCd8HO8u+eu5v03g0rCwufzYWlpCWazWRF6Vqu1JUKhW8RHOyJgBoOhaIZqaSNGJ4/WapRGatXaRWE968TEBERRxNLSklLXKs8gliOutZ5PMpk89hKYtkIAsTt0HQghaQCabDSosKsTuUFiYWEBw8PDRV8CjuMwMzMDi8WCl156qem/9nQ63ZGF3c7ODra2tnDz5k3NruKtTMUWNm08fPhQqU9sF4UXRUIIVlZWEIvFjjw27bXgYtHfm9kUnBYGYDScNSQHOKG+C4ie0eFZMAezhYWoMZlggBVAFgDwNBzGy4MD2MlVLtX48sE8HriuwaY/vhFJpcJCrjdaW1tDOp0uGnt23KOc2s1xpDZLGzHURmudlDF0x10TSAiHfK28duTxZ729vejr61OsVYLBIFZXV6HT6YqMxUuf3+mL2HVdKlYTVNjVQaE3Hc/zReN8ZOPaixcvKhehZiMbFNdDI3V+rRJ2aulOQRDaVqxcOMGD4zhMTU3B5XLh/v37R75QvhYqFnYRIY1xDCGK2lHInZSIpXgM13rtiAvqI8VKGTT24VuBNN5pGcAetEX64lzx38lc9RP4XDSMT258Fz9z4RVN+28HVqu1aGanPPZMHuUkjz1zu90dH21plOOuWVOzuSkcQyeKYlEjRrdx3MKOE74Dk+EH635cYaSx1FqF4zhEIhHs7+9jcXERJpMJHo8H6XQaFy9ebJqwW1xcxI/92I8pf6+treGXfumX8PM///MN77u5MBDraD7rFqiw04jcIFFoCiqKIiRJwurqKiKRSFXj2mZQb8ROtuo4ap1fK4TdwcEBVlZWcOPGjaIO4XZ34BJCEI1GMTs7i0uXLiknvqMQyiUwH98tuz3LWYAaQSQLa8ZbsQQkAD26IcSFZU3HNMABIILNpA4GjZmTjWRxHd9UJILvGxrGVrZcfLr0dsxxGfzJ7hP8naFbOGPTbqTdLgrrjeTC/2g0inA4jLW1taK07kkaeyZz3MKulNIxdPL7IU9cSKfTWFtb65p6yeOssRPEFQji0pGEXbXmCaPRiIGBAWWCTyaTQTQaxUc+8hG8/vrrGBgYQG9vLxYWFlTHJWrl8uXLePbsmbKekZERfOADHzjSvloJASB1SSq2Hqiwq0GlsWA6nQ7ZbBaPHz+G1+vF5ORky0+yWiN2hBDs7OxgZ2enIduQZoot2Zw5k8ng4cOHZYOx2y3stra2cHBw0JSJFt8Ozqt6Ia3lYpgwW5AjmYqP7TUMQnqRHp2NpuDQmFqN5B+CrWwW73INYlesbozs0TuxkcuW3R5Om1Q7eL16D4A4BCLhN1e+jo/c/pGaazpudDpdkcM/x3FK9CiRSMBisRSNPeskUXRUOvk5lL4fjx49gt1ux8HBAZaWlpRo0VEbMVrNcdbYpbK/DovxJ4702Hq6YmVrlY9//OOQJAkf/ehH8ezZM/zCL/wClpaWcPv2bfzAD/wA3v/+99f08azEq6++ivPnz+PMmTNHejylfqiwq0I1b7pMJoPd3V3cunVLKfRuNVqaGQRBwOzsLHQ6XcMTG5oltjKZDKamptDf31/RnLnarNhmIggCUqkUEokEJicnm3Li/lZgTvV2HiJ6DGexx81XfGwiffgV9GezuOYZxUZ2q+rxGDBYih2mbEMZE1CjFMet9wAon2wxF4vi3UNjWM9uF93OksNQ46PIBr4dWMa7+lpjf9IqjEajYvxa6AdWWg/m9XrLfmhQmg/DMEX1krIRb2kjRqfMGz6uVCwnvAFO+CYc1l8/0uOPGmlkWRY2mw3vfe978c/+2T+DJEl4/vw5vv71r2NhYeHIwu7Tn/40/sE/+AdHemw7oKnYU0KpN12hqBNFEYuLi4jH45iYmGibqANq24/IFivNmtjQDGEnd5peu3ZNGYqthtqs2GaTTCYxNTWlmOU2Q9RFuRSmohVH9sGXEZQpEWqsJooL3wJJpua3csDYixXhUODPxlP4vpF+7Ocqd8hKkglqwg4A1uMEOmNxpDDKFb8XH1v9Bl7yTsCk685TRqkfWGk9mCRJcLvdin3RSa/PazdqP9pKjXhL5w07nU4lonccjRjHIewIIUhlfg069hxYRt1ftBaNRBpTqZSSpmVZFnfv3sXdu0fvjOc4Dn/+53+OX/3VXz3yPlpJfqQYFXYnnmredLJdSGk3bLuoJLQIIdje3sbu7m5TLVYaEXaSJGFlZQXxeFxTp2mr0zA+nw9ra2u4efMmlpaWmhYd/HZwvqoP0noqiLveIYSF8gYHt96FGa5Y2M0mErjlsiHOpiru08q6UDqlQuDcqGZ9EshWHle2lUrhFedZrGbXlNs2SubW7mVj+KPtR/hfz75ccT/dRGk9mCAIiEaj2N/fx5MnT6DX65VoXiemCbuNWvWAtRoxJEmCy+WC1+uFy+Vqi3H1cQi7HP95CNIszIa/f+R9NGpQ3Mxr2xe/+EXcu3dPEYudiERO3nebCrsCqnnTyeOl5EkNe3t7yOXqc/1vFLWIHc/zmJ2dhcFgaDj1WspRhV02m8X09DQ8Hk9DnabNQK7ty2azyizcZtbzfTtQOc0qo0MvoNK56mT7AJR3wbrNw4hzlZsoErnyi82bwTDuDboQ5svnwBoYPVYS8aprnAql0eMwIitx6DG4sStwZdv84db38J7+qxizVo68dit6vR69vb0wm82YnJxELpdDOBwuShPKNh6dkCbsNuoVSdUaMdbX18GyrBLNa1UjRrsjt4TkkMp+BACg198+8n46Sdh96lOf6ug0LI3YnWAKU6+FDRLAYc0ay7JFdiHtmspQSKkgicVimJ2dxcTEBIaGjj60XevxtBAKhbCwsIArV64oRdPHRTabxfPnz8tq++Su2EaJ82k8ia7X3G4u6seAVQeJLf68RHLqX7+noTiGnAZwRL2ecj4ULbtNJICVDCKMcmE3YOzFslQu1AoJcTncNJzBWm4Zbn15RBAAOEnAf1z6Cj5258fK7jtpmEymMr+2cDispAnl6JHb7ab1eRpodEqGWmNMNBpVjKvlRgyv1wubzdaUH5Ptjthlcp+ERPI/AA26xozBj/r8m+ljl06n8dWvfhUf//jHm7K/VkDAQNQ6/7GLOPXCrtCbrjT1KgsntZq14xB28jHl6RY+nw937txpuKuzEvUIO0II1tbWEAqFWm77ogVZYF69erWsDrJZwu714DJEUvv1SUsc+gzncCAeRuF0jA7TYXXPuoTA46FprCg1KtNr8GC1wnvy+kEE1wfKvfCMjB1AWPUxhbzhj+Bijx2SVFmoPIlu4S/3p/FDQzdr7u+kUJgmHB8fhyRJyjzVra18o0uz5qmeVJo9d9VoNKo2YmxsbCjipNEIqyRJbZtVLEgRpHO/AwBgYIOOPZ5GpWZG7KxWK0KhyjOpOwWaij1hVEu9bmxs4ODgoKJwOq6InSAIePbsGUwmEx4+fNjSi4hWYSeb/DqdTjx48OCY3doJ1tfXEQwGKwrMZnXgfnVvAwxhQDRMlwhxTFETxaBxCM+FynVvq3EBjJEBKanfc+q8gEpUDgA4IkGXtAPmYmGXqB6sU8hKIhwYQihXvfP6/1n9Jl7uOQev8fQ41BdSmAYEoLj7y/NUWxE96nZaHf1Sa8QojLAepRFDFMW2NW0Esn8E/YuyDL3uJpgWz2iuRCqV0jyZ6CRAU7EniEredACQy+UwMzMDm81WVTg1Mt7rqMgnqxs3bhy59bwetAi7SCSCubm5hk1+mwHP85ienobVaq0qMJvRgRvMJvG1/SXc6RvBeman5varqQDuePsREV40OEhOVIuibaSSeLdzGJvZYuPjZK567cxchuCC1YKUdOidtxRVF4JqPA6FMWap3o2XELL4zeWv45eu/x3N+z3JlLr7l0aP7Ha70ohx2saeybQzrakWYY3H44hEIkUd0PJEjEr1aO3ysYvxC+CFp8rF2KBv73zmQtLp9OmaFQsGIjl5EfZTJ+yqedPJ6TstIuUo472OihxB9Pl8sNvtbRF1QPXIlrwmv9+Pe/fuHXtBeTwex/T0NM6fP1/z9WlGKvaLewsQCYEoaL9QGzAAuXN1vXS+lwrxXPlruhSv3C0LAGlRRK9+DCluCQDQY3Bho47P6aDJBSFrQa3U7auBBbwvdA0v95zXvO/TQmn0KJlMFo09K6zPa1eq77g5zikZLMvC7XbD7XYrHdByKr2wEaN0fmo7xCghBHOJj+K8IQ45OK9njy7sGj2vNbt5otPJz4qlwq5rqeZNJ1tzxGIxzfVher2+LcKO4zhMT0/DZrPh/v37ePr0acuPWQs5MmaxWDA5OXnsNUU7OzvY3t7GnTt3NBX+NiMV+4XdvCnxXNSPAUdxhKwSC/Eg+q162PRWvJaoPRP2WTiEB/0eBPgIAKDf2INVDZ3Yj/xxTHjNSEtZuHT5CRJacevteN0XxNvGRjCXLB+TVshvr30Ht5xjsBu6e9h7K2EYBg6HAw6HA2fOnIEoioqo2NjYqCgqThrHPXe1EL1eX9aIUTo/1ev1IpfLtVyM7ma/hJgwD1afBgHAMGfANNA40WgnL8dxpy6qTFOxXUpp6rXwy5pOpzE9PY3e3l48ePBA8xe5HRE7Oc158eJF9Pf3K+L0OInFYpiZmdEUGTsK9fyyF0URc3NzIITUZfXSaCp2MxnGTDQ/wouTRIwYh7Ck0uhQSkLI4rrxPIwsgRaxRcDAjB4AeWFnZ92oVF9XSFIQMKAfxzq3BF6sT3QlEvmxY6uBLMw2A7JS5Xo7A6PHr81+G79852/UdYxOptXTTwrn1wKHomJvbw+JRAJms1kp+rdarRW/C+2Y0tJMOknYlaI2PzUcDiMWiyEejxfV5zUzMyFIKSylfgcuXQ8Iyc9rjuEOenWuGo+sDDXXrg9CaCq2K6mWevX5fFhdXa05FUGNVjZPyA0AgUCgKM15nEXYhSbIzZivqoZc06flxJROp/H8+XOMjo5idHS0rtem0VTsF3aLves2wlFA48sRygIWVvvX7nEohgl3PvoWV/Gvq/i4YBIjbiN20/V5LUa4/Gc6kM3itsmFdTZYcVsDjPjz7Xn8wOA5vDJ4rq7jUPIUigpCiCIq1tbWkE6nFVHh9XqPZfpCszjOVGy9WCwWjIyMIBqNYnx8HADKJmLI4rsRq5vl1O+DkyIYM7347rA3kCaN1Sk3Iuy66T1qJhKN2HUP1bzpRFHEwsICOI5THUivhVYNrZc7TB0OR0ekOYG8l9/MzExLTJAL0ZoilbsPb9y4AZer/l+3jaZi5TSsjE/M4oaxF3tcZREks5EKwUH6NR8rIwoYMo5iLbuKxVjt9K1MlOPw0HAO3whVnkZRil1nwl4mDbw40c0lshjrsSEoqNf1JV50z37o+ddxyzOIHlNrbHfayXFe2BiGgdVqhdVqLRp7FolEMDMzA1EU4Xa74fV64XQ6u+oi3MkRu0rIdicWiwUOh6OoESMcDmNnZ0dzI0YpSWEDW5k/BQDYWBGQWGzwBgxZrje05qPOiZU5beIu3xXbXZ9LLZxIYVfNmy6RSGBmZuZIkZ5CWvHhD4fDmJ+f74gOUxlRFPHo0aOmzZ+tRq0UqVwLmUgkNI0pO+pxqvE0vIONVKTsdhvrAVBb2J2xDIDPuKDFV05mNprFhLMXK1x1G5JStuM6mHQGZERtjxs2u3FQkCLmJQIHvAiiXNgxADai+W0jXAa/PPUN/Obk365rfZTqFE5fOHv2bFHR/+rqKjKZDDY2NpT6vE6+IDdqUHwcqInRwkYMAMooOjnKqtPpNNVMzic+BoJ8dNxI/BDYBwjldnDVcKPhNR/1h3ejorA7oanYrqCaN93Ozg52dnZw48aNjvLq6TRzX5mdnR1kMhm8/PLLbemUqhYFzeVymJqagsfjwb179xq6SDSSiv3MxjPV2xeiIRjNLERUF4ysaMVsKAST3YBclfq1QnyZNK46xgBUb2YoxUhMuGgewlRqS9P2Fqa8aPp5IIyHo0NYSBWPRBswObFSYJD3Dd8aPvH0O/iRC3fobNUWUVj0z/M8pqamYDabsbOzg0QiAavVqtTvHXeXeinNNihuB1qEjjyKrre3F4B6zaRcnyd7Gu5nX0WIfyv/eBhByAGWOSMMjBM23XjDa+6UcWLdAO2K7XCqedO1cp5qo+RyOUxPT8Plch27ua9MYVOC3W5v2WSLUiqlSOUmksuXLysn0EY4qrDbDwXw5d0F1ftifBaTnlGsZqqLqJVQCkmew0vmYcykNzUfO5muPzoZTfHYTSRh95qQFGvX2iVy6jWjGyEeFltx5K/H4MAKil3lf3d/BhOMBdacWOTd1knft5MCIQQ6nQ6Dg4MYHBwEIQTpdLrMlLcZtWDNoFtTsfWuWa1mstDT0OpgcdDzMbnaAX2GfmSZUaSkNfQZ39bwD6JGhV27zvWdhEgnT3Qm1VKvsihoVRdnI8i+efUKllbWQSSTSUxPT2NsbAwjIyN49OhR207KpSlSeXTawcFBU73y6q2xkxtH/mTtCXJVInJZvvoJddTcg8cHeVsUf5KD1h+KOobFo+0gLgz1YiVVO90LAEZWh7VwHJwk4aZpEFMaRORmLKF6uz+Twdu9w5gt2AdDyp9rWhTwu/FV/P47/j5y6Yzi3cbzPHieRygUqqsOiVKZ0nMAwzCw2Wyw2WwYGxsrqgXb3t4GIUSJHLnd7raLrG4Udo1GGQtrJkdGRkAIwbPwr0EQo4fbZFks6vIG5+4G07AAjdhR8nS9sBMEAevr60q9XGHqdW1tDcFgsGVdnPJx6hVZhBCsrKwgGo3WnXqtp3O0Xvb397G+vo4bN27A6XQWHa8dFB5LbtgwGo1NbyKpp8ZOFEXMzs6CYRg811c3B56L+nHGZUdUVG9ycLBu4EWUaz0RxfX+PmzkAjXXcNbSg+dCGgxXfSJEIeMWL6al/Dqe70bh6jMjLmQrbj9kcmIlVjk1/L3dIG6M9GIjnReWkaz6trMxP/7z/Gv4dzferXi35XI5PHv2TKlD0uv1SjSPpm2PRq3zjlotWCQSQTAYxOrqKgwGgxLNa8d70I1F+c1ec1SYxYH45aLbMjo7BORLGvxrBhDLCrxeL1wu15HO8Y0Iu2QyeeqEHQFDmyc6icLU687ODsbGxpQvoVyP5XK5WtpZKlue1OMen81mMT09DY/HU5dvXuExmy3sJEnC/Pw8eJ7Hw4cPi55Pu4UdIQSJRALT09Mta9jQmoottFQR3TY8/eYXq24vEoIB4xCimRXV+/dKhJNRsgGoLexsjBVAGtMHIZwfdmE3W9vLzs6agRezJ1OCgFuGAUwLlaN2vUYHVqo0dEgA4gkddPr8d2kzXtmH71PrU7jvHcF7hi8AyH9mDQYDLl7MDzbP5XIIh8PY2tpSLianfeRWvdQrOvR6fdHYs2w2W/YeyEX/rajxlTtMTysSETAb/09AwexnC3sGSbIPEICBDveu/BASsQxCoRBWV1eh1+uVKKtW82pRFI+cdk+lUpoM3k8aEm2e6AxKvekKo1iBQABLS0tNq8eqRr3CLhgMYnFxEVeuXFFcz+tFNkZuVs1MOp3G1NQUhoaGMD4+XnaxaKewYxgGfr8ffr8fN2/ebFmDi5bnJH+Orl+/Drfbjd+e/56mfa/F42D0DAhTLBw9BjsWDmJAgWfSTDiAXrcFcbH61IpQIi8ICRi4GSd2NZgUJzLF9XJPdyPoH7AizKdVt5fE2j8UNuJJfN/oGCJSHPPx6mv+v56/iiuuPozZyu1oTCYThoaGMDQ0pDpyS7b0aHfatptMfxuNJpnNZgwPDytjz+Q51LINlDz2zOPxNEWQdWNXbDPXu57+NJLiRtFtSWkEOuR/bDn0F2Ay2GDqtSnXrVwup9qI4fV6K5pXi6J4ZGF+GoUdtTvpAErHgsm/YHQ6HXiex/LyMpLJJB48eNCWX/5aTYplm454PN7w2poptA4ODrCysqKIl1YfrxqSJCEajSoNLq38dV8tFSun8MPhsPJeZQUBn1x4inFHD7YyIdXHyRxkk7jfP4L1zE7R7UPGPsyj2CaFlySMGQYwW3LCL8SqM2I1eBgde74fwkC/FSFOXaABgI5hsBYurpfLiiKGdX0I8+pRO3+qcpq2kDf3wnh5rA/zqC7skgKHf/34i/jD7/uRqqdNtZFbhfYRctSip6en5SnD0yTsCmEYBna7HXa7XfFqk21VNjc3wTCMIiicTueRMiDd2BXbrM9DWtjFauoPi26z6u4gIR6egzwq9XUmk6moOUZuxJDNq+VIt8fjUcRcI9mcVCrVUW4R7YCAoc0TxwkhBDzPQxTFsgYJAHjy5AmGhoZw+fLltv0ylNOi1chms5iamkJPTw/u37/f8NqaMfFCkiQsLS0hlUrV9INrh7DLZDKYmpqCwWDAuXPnWp6yqZSKlWfgynN55QvRX20tIsplcUnnwRaqCzsAEPjy1zNcoTxvM5YEYyyP8MmcsfTAT4q95UYNfQhxlbtvxywezIfKhddbuyGMDTvgzxWLPpvOiK2weuNEKTlJgpA2gQUDCdUvfAvxAP5/c4/wM1cnNe0byH++C+d4qqVtW5ky7JaoUitr1uT5tfI0Hp7nEYlE4PP5sLS0pMxSLbTwqEU3Nk80i7nkb0HCYVe6jrFgLp3DVasOcmDdY7hVdR9qjRhypLswyprNZo9k2g6czogdQO1Ojo1K3nQAsLe3h3g8jqtXr7bcQLeUWiJLTuddvXpVmQ3ZKI0KLVlE9ff3axLBrRZ2cnr62rVrCAQCbYmaqHXFynV9586dK+ue/qOV5wCAxWgEeoMOAqkurGejfoy6bYi/mNjg0FswsxdV3fYgm8I99zAWM+oedXqhXCRO+6KwuY1IiZzKIwC3zgaoRNR4icAjeeFHsYgbMXvg1zC7VmYzmMBd7wjeiu1U3U7HMPijhRk4dSbc0bz3YkrTtnLKcH5+XknbyiKk0bRtNxX4t3OtBoMB/f396O/PT0yRx57JFh4Oh0MR25WyEd2Wim3W6zuV+GuEuDeLbmOY24iLewA5bLLyGKsLu1JKI91ylHV5eRlra2vY2NhQvhdaGzFSqZTSNHdaIATUoLjdVPOmEwQB8/PzkCQJ/f39x+K/I9e7lSJJkpIWbmRCghpaooSVkIVmPbNxWyXsCCFYXV1FJBJRUp6hUKgtad/SVKzcDXzr1q2yrrBnwX3MRvJjuWJcFvc8g5hJVDcKFoiEQcMw4kK+iWLUNIBlEq24fSZb+QKyEysXaCmexy3rAJ4lttX3l6ssjp/sBXF9vAcbBSllNWPiSlj1BuxEEvAlUhgfdmMrHa247ajFhfVkCh+dehM/N3wR9zQfRZ3SlKEoikrKcH19XUnbdsMkhkY5ztSmPEtVjhwlEomyGknZVkWOvndbKrYZUxhiQghLqa/Azh6ea8zsEJ4kD2BmjMhIawAAq24UJra+WeWlyFFWq9WKiYkJmEwmRKNRpQtay3cjlUphZGSkoXV0HwydFdtOqnnTxeNxzMzMYHx8HCMjI1hcXGw4PXkU1CJ2ckSsr6+v4QkJalQSk9UotFept8avFcKO4zhMT0/DbrcXpTwbneGqFTkVK0kSFhcXkc1mK9b1ydE6GZ7X9n5uJhKADgADxFLVHzMfDeFinxd7XHFXap/RjvWAeg536SAJo10HTir+LLBgsBquHH0jYCBlilOYsaz2z9O41YXFcBQ8kYCUHgYdC77C58NrtGIdKUgg+C++FbwrdgcXXM2JXAP575/cTQscFpvLkxhsNptyv5a0LY3Y1Q/DMHA6nXA6nTh79qxSIymb8sqCI5vNdsR6tdKM1PGfB/4bBvQ8pIJTWlgcgwAfzph6gReemLXSsPUg252UTsSQvxu7u7uIx+OwWCxKOt1isYBl2ab52EWjUfzUT/0UZmZmwDAMPvGJT+Dtb397w/ttBQQ0Ytc25AYJtbFgW1tb2NvbK4quNKPu7CiUHlceTl9PROwox6xHaBWO4jqKvUqzhV0sFsPMzAwuXryopHZkGpnhWg8Mw4DneTx+/Bi9vb24cuWK6utykEnii9vLRbfNRQLod9kQ4qp72u1nErhsdSFtzGLaF625Jiec2CuxGxkyerBewYIklM3ibQNDeJ4oToeOWT1YCFdvbJgLRDE5MYT55D50DIP1mPY0rJ09jD5vRhJ4cGYYbyXUU7JEPHxNs5KEn/32l/Cp9/4w3KbWjMwrLTYv7PTkeb6o07PbTZI7NbVZWiMpj9jy+XyYn58vEtsWi6UjnwPQWBMCADyOfwtrmTmMu8xKHZ1Vdx1TCR8AwK1nwL841XkMNxtdrkIlHzu1Rgw5yvpP/sk/wZUrV2AymTA5qb0ethI/93M/h/e97334zGc+A47jkE5XbvTqBLqlK5ZhGDeA/wrgBvKa9H8lhLyutm3HCTtRFMFxXFnqleM4zMzMwGw2l40F0+v1EASh7WuVhZ0c+clkMk1PvZZST8ROnmzRqL1KM8SWPL1hd3e3omF0uzpwU6kU9vf3cefOnaqvyx8sPQVfEhETCcG4ubemsAPyTRTjTjdWpdr2JNPBALweCxIF1ifp6voM64E09BYWAinorqtQX1eKLyRCZ2YxYnZhPqqtIxYAsiVjx97aCuDiWA+Wk+VNJeFM8X53UnH87He+iN/5/h+CRd/aEVe10raF0T45NdUpUTAtdMta5RFboVAIY2Nj0Ol0CIfDWFlZQTabhcPhUMR2K8+b9dJIxC7KB/HV0P8EAAhSvmyDhQlLBV9LAxOH7GrpbWLETosgLWzEGB0dxePHj/HGG2/g13/91/Ebv/Eb+LVf+zW8/PLL+MEf/EF8//d/f0XHBDXi8Ti+/e1v4/d///cB5N//TnpfSyFgIHVPV+xHAXyJEPJBhmGMACrWn3WcsANQlnqVi6UvXLiAgYGBsu2bGrEjBNB4wtTpdMhkMnj06BEGBwcrRn6aiRbxI1t2hEKhuidbHOV4tSic3lBtVm+rhZ0c8d3Z2UF/f39VUZfkc/jj1WnV+3YTtUUdAGzwaThS2oqROSLBm7Mhoc+f/fUMi6Vg9UjaQTqD++4+zGUPlNtSWW2p7O14Ci/3jLyw1dMu7HZjxVM1CAGiYQl2qxFJ4bCZw8TqsR0v77R9FjzAv3rtK/itd74PBrZ9UTMtaVuXy9U2z8ZG6RZhJyMLjkJBIUmSUp+3u7sLSZIUD8OjTl5o5nqPauvy54HfB0dy6DXYwZN8nS3L3kVY2AOQ/8rlpLztkIntgVXfvLq2o6xbr9fj+77v+/B7v/d7+NjHPobz58/j9ddfx6uvvor/9J/+Ez71qU9hbGxM077W1tbQ19eHn/zJn8Tz589x//59fPSjH+3obttuiNgxDOME8C4A/xgACCEcAPXuOXSgsCtNva6uriIcDledFSr72DUNIgFM7Tc7mUzC5/Ph7t27df2qaYRaIrawfu3BgwcN14k0KrZSqRSmpqYwNjaG0dHRqtu2MhUri0uWZXH16lUcHBxU3f7Tq9NI8Orfm51UHNd6+7GS9lfdh5FhwWRtgAaLFAA4ECTo9ToIEDHMOjCnIQq9G+XBmvPWIzqmen1dKQu+FM71aK+pGbTYcRAvF4H+ZBo3Hb2YeXHhAoAxqwtLCfW1/PX+Nv7DG9/Ah9/+g2CPSZyopW39fj/S6TTefPNNJW1b2ADQSXSjsFMzP3e5XHC5XJiYmIAgCIhGo2WTF46jGeaoo7kex7+J9ewCAGDEmA+oWNhxvJn0KdsMGrwQSd6uqJn1dUBjdj1yh7PZbMYrr7yCV155pe59CIKAJ0+e4GMf+xheeukl/NzP/Rw+/OEP45d/+ZePvK5WQtAxkyd6GYZ5XPD37xBCfqfg73PIjyn6JMMwtwG8BeDnCCGqUYbOO2O9QB695Xa7awoUvV6PTKZ2+kkTDAMQAdUmtEuShIWFBcRiMYyMjLRN1AF5Ycdx6oIjEolgbm5OtX7tqDQi7GQD5Bs3bmjyVmJZtrkC/QWFo8HGxsYQi8WqPidOFPEHS8+q7tPKqP/IKGSY2LERioHV1/Z8A4BQLoMHnmHMZ7bhMroBBGs+xpfO4Jbdg2UhjHGLF3Mh7fUs4UwOVznt01kGTHYcVIjuTe+H8GBiBG/F8qknl94MVLFQ+eLWChxGI/7PB+/SfPxWIadtjUYj4vE4bt68qaRt5QaA0rTtcdNtwk5LV6xawX84HC6KqspCr9KP/GZxlMhXgNvDV8N/ovzt1PPgRBa7XC+kgu9yv9EMuUesmfV1jZJOpxuOrI2OjmJ0dBQvvfQSAOCDH/wgPvzhDzdjeS2CgdgZXbFBQsiDKvfrAdwD8LOEkO8xDPNRAP8OwP9ZaeOOQh4rtby8rLk2rPnNEyJA9Kop2VQqhenpaQwNDaG3txfRaLSJx62NWo0dIQSbm5vw+XxVI5tHPV69Yku2e0mlUnj48KHm8WetSMXKFi+F4rLWrNgvb63gIJOseD8AzEWCsJgNyEiVX5tMmoE/ncLlfi8WstqidqGUALDAXkx7evQgJoK1MXCx+ZmyWhmw2PDWygGGxxzYy9Q2KNaT6hGMp5shnB/1YjUZBi/UFrL/c2UOPSYr/veb1c5n7UMWS6VpW47jygRGPd22rVxrt3AUoaTmYRiJRLC0tIRcLgeXy6V4tTVrxOJR1ysQHp/1/y54cvijW4cQLLp72CmJ7FvYDNKKMXHnCLtmdMUODg5ibGwMi4uLuHz5Ml599VVcu3atSStsPh0UsavFDoAdQog82/IzyAs7VTpO2OVyOezt7dXVhNB0YceYAZICUPzrRfY7u379OlwuF8LhcNu7cUvFD8/zRU0lzfaK0ul0yGbrKK4vmLRx9+7dui4+tQRXPRT65JV+lqodh5dEfOzpG/AaLQhzlaPAaYHHpH0Iz+PqEyB6TTZs+XIAGHApIW99ooH1RBQvDY3hjYB6N6waBzkOV+12BCPaav9khs0OhKQsvLwNe6gt7KI1xo6JEkE8JMFpN8Gf0hZBf3NvDx/JfQ//8sFLmrZvNWqfV6PRqKnbtp1p29Mg7AopbIYZGxuDJEmIx+MIh8PY3t4GIUSJ5rlcrobPg/Wu92uhz+KAO/SV1DMsJJLAdKp8HwLJd5EbGTcc+vMNrbOQRs+dgiA0pdHhYx/7GH78x38cHMfh3Llz+OQnP9nwPltJh0TsqkII8TEMs80wzGVCyCKAHwQwV2n7jhN2JpMJd+7cqesxLemKJaIyr10UReUkPjk5qfw6PA6blcJjytYh58+fL5uW0CzqiaLJTS5H7cJtVsSO53lMTU2V+eTJVKvl++zyHDYTMUwODSPMVZ+sEE7nKt43ZvBi/0Vt3UYqhZF+J3az2urfdHz9EdecaMV+uj5hx76wI5nfC+HGhX7MxCvXDJpYHbaitdfvT2Vwy9mL6VT1+kMZXpTwyZnnyAg8/v1L7zhWsaLlwlit27adadtOtTupRLOFKMuycLvdShkMz/OIRqNKtsdoNCrvg9axZ4XUU2O3nJ7C9+JfK7pt3ORGXPIgS/aLbvfqHeCk/I9Bp+E9YDTUcmulU8a23blzB48fP669YQdACNMtETsA+FkAf/SiI3YNwE9W2rDjhN1RvvwtEViMASAZJFMipqenMTIygrGxsaL1HYewk1OxW1tb2N3dxZ07d1racaSloYEQgo2NDfj9/oa6cJthUFxtNFit43CigP8ylR//40vWFkmr8Qgu9nixmSmPrm3vH4ogAmDY4NIs7OIxHiNmB3az2ua3AoBeMuCSsxfPI9WbQgoJxA/TtpEAB6Ol3PBY5ozNjeVobdsWABCywH33MN6M7NXc9uDF6/zphTlkBAH/18vvgu6YLk5HER/HlbbttkkOrRaiBoMBfX196OvrA5DPHBSOPbPb7Yqtipb3QatISgox/Jm/PCJlZj1YTM+X3T5ktL+4fxg8LtTcfz0cteEDOPxR000/Fk4bhJBnADTVrXScsAPqT8m1RthZ4NubxdpGDDdu3FCdodfIeK9GCAaDIIRUtQ5pFrWeY2EqeHJysuF0SyOv597eHjY2NlRHg5UeR+3z9cdLs/Cl87V124kYLvb1YDlRvTbOrXNgs8REuJc1Yz9VXHu3GAjBbNUjK1WPLFt1Bqz4Irg+2IddDelRGRdrQiCUhk7HQNTw3XHoDNgLHdYR+mIp3OsbxJtx9XFpTp0ZgDZhZ9UZ8HTtAHfPDeJpxFdxO5fBhIMC65jPrywhIwj41Xe+AkOXGghXS9tyHKfYeTSatu22VGyphVWrMZvNGB4exvDwMAghSCaTZelzuT5P7X3QIuwIIfhc4PeQloq/p2bWirSofh6z63hkRCAonMHb7ZeO/gRVaETYnWbo5IkOpdnCThRFzM/Pg0UQDyffAX2Fwtx2R+wSiQRmZ2dhNBpx48aNthyzWnpUjo5NTExgaGiopceqhmwQncvlKo4GK0RN2KV4Dh+fLh7W7WRr/7KfC4dgNhuQLWiiGLMMYB+Bou0SHIf7A4N4HKue3r1g92J2P4w5XxAerxkRXlt9YyLJYTeaxK3zA1XFlMy41YnFULTottn1IPpHbPBny6OV2Zz2UofMi20XN8O4MOrBSjyiut2I1Yl4iXD+ysYaAukUPvID74XX3NrOx1KaLZZambbttojdccIwDBwOBxwOB86cOaO8D5FIBJubm2AYRqnPczqdynmo1nnk9dirWMuUlznpyXkkxFXVxxDig1V3GU9TCfzwwJmmPD+ZRubb8jzfkbY+rYYAdFZsp9JMgZVMJjE9PY2xsTGMDF8BgzAAdeuQdgq73d1dbG5u4vLly9jZqS4OmkklsSWvp1Z0rN5j1ZuKlZs1+vr6NBtEqz2nj08/RiBT3FG6EA7BbNAhWyE9CQApgcN96wCmk/n3RMcwWPOpR9rCidoiTcfnf3Fzoogb5j484tUjaIVYWB02glEAgN+fht5YPI1CDStbPi84J0oYSrDwq/yO2YlW7xKWYQDsRvPPnxMlxAIcel1WBLPl3bpWVv0H01P/Af7hX3wOv/U33odLnubNlj1utKZt5fmd1ei2iF0nUfo+8DyvjD1bWlqC2WyGJEno6emp+DrPJNYwlSivIxswXMB8IokRa7TsPhtrQU5axi4/gnHzCNgm1tcBjY1BS6VSHW0i3DoYGrFrF/WmYpt1gtvZ2cHW1hZu3rwJh8ORv7HK9bGe8V5HRRRFzM3NKalXURTbGiUsFUGSJGF+fh6CIGiKjtVDvalY2bev3maN0s/XdiKGT84+LdsuxXO42zOIp9HqtWL7kTjwQqNctg/i+b56ynI9GsWloV4spdT96XQMg82Dw8cuHYRhceiREatHy0YMVmxK+S5UfyKN2xcG8FZ4v+pjwkn1rtWNSBbXz/VhNnkYcew3mBGIV24UKWTY5oAvcBjxi6RzGDc7kGCyyJWIzSxf+XntpZL4R3/1efzqu17BK+NnNR27UdotltTStoV2HtXStlTYNQ+DwYD+/n7F+zOdTmNpaQl+vx97e3vK2DOv1wuj0YgQF8NHN/4YlxylNiY2PI/yuOSwQc0EadTshkl3G9vJCH7Q+wNNfx6NpGJPq7DL252cvO9RRwq7diMIAubm8iH1MrHCWAGSAVQMaVt9YpWnNsimj/Lx2lnXVyjs0uk0pqamMDQ0hPHx8aY/f62pWHk02FF9+0qF3X98/NcVmwayXO0U5B6fxQVnD7YyITDZ6l8pOymPlMmct3uxenDYYJHkONy1DuDNRHVhaRSLT+a7+wmYLDrkKjwnm96ArVDlRg7/QRZ21+GIsAGTAwGop1NL6bNY4UNxKncrnMC4y4ptfRp8wfu7m6heQ5gWePzLb3wV/+zGPfzU3bvQn+DUo5qdRzQaRSQSUdK2helCKuxah9Vqhc1mQ29vL9xutzL2bHZ2FjmBw58Y34CJlcpq6yBNICIE4NSbEFI5bThZBlPJ/Of/rLm59XVA48KuWZmXbqMbRorVy6kXdnKd2JkzZzAyojKzj7EDUlhV2LUS2TOvtHGjHVHCQmSxJRv9Xr9+vWWTNrSkYuXRYDqd7sjNGoUC8pFvF1/ZUq+HAYCFcBBDbgf2a3SoenR2xAwpzO5W95+b9gfQ67UhyJXXsTlRPq1hJ5SA3lQ9tRpJFk8iCaWyuDM4ULErdcLuxkKw8jrDqSzu9PfhrRcjwgwVUqZq6CR1sbEVy+LmaD+epw8gEYIBsw3+aG2vuwGLDb/95Am+s72NX3nlFZzRMMHkqHSSWCqsvwPyadtIJIK9vT0sLORHVrlcLjidzpZPYTiNyM0TDMPA6XTC6XTi7Nmz+J2tz2M7FMANg71olkwvew7fieSj3CLUv1tpyY6IGISRMWHYdLbpa6YRu/ohYE5kxO5ESdV60reEEGxvb2NmZga3bt1SF3XFD2hwddqQJAlzc3Pw+XyYnJws68ZtpomvFhiGQTKZxMbGBiYnJ1s6Pq1WKjadTuPRo0fwer24fv36kQuF5dcwKwj49Tdeg75KrQsBMGqpLSbmIyFctAyAl6q/N4Ik4ZxJvW7MFyoXe4F0GrfsAxX312uyIJguHzG3vhuDVa8uyCyoLdSerftxyZFPb/vj2qdZ+KOVBfD0ThD3nPkmm0GztujAgDV/sZkNBPC//Omf4rMvRM1pw2g0YmBgAFevXsXDhw/hdrtBCMHS0hIePXqExcVFBAKB5vt5nlLUGhG+GXqCr4XyDVZ9jkMjXzOseBrNvfh/FjGhvHnJwjgxncrXy46ZL4Blmt+92oiwSyaTp1LYAYAE9tj/NZuOjNgd5VezHIXR8sEWBEGJ+miyDGHcAIkATGsLueVU5+DgIK5evar6OrQzosBxHKampkAIwYMHD1p+7GqpWNl4VOvc2WrIz+Ojj9/AdMCPW4P9eB6u3Em6GY2BAQNSZd5rkudAEtpc2xcDYZiseuQKrE/O2FzY8at750XiWTAA1H5YjpodiKlECGLZHO4O9+ORSn1gREMTB8AgG5LQ47BgN5AANHSOmXU67Feo3ZN5tuHH5MQICKPtx4m+4KSXEQT88ne+g69vbOD/eNvbcKbJPzI6KWJXDYZhYDAY4HQ60dvbC0mSlG5buctTjvY5nc5jf07t/CHaLEqvJevpPfzX7b9Q/haJXAvLQCQTSJJ83ew5mwNEpTDbzl5EWJwGAJwxX27Jmmkqtn4IAUQasetctHaoxuNxPHr0CH19fbhx44a2LwLDoloXRTNOXH6/H0+fPsWVK1dw9uzZYz8ZR6NRvPnmmxgfH4fJZGrLetSEHSEEy8vL2NrawuTkZMOiTmYtncIfzDwHAEhi9ffPn0nhosVddZsrzj4EI9rGaMW5HG6WROH6dJVPqtuxOG461TuzSXmwTmF+KwSvqThN5zAYsRnW5ke3G03imnEAWkQdAIw7XJoC20/XD2Al2tK78Wx508Zr29v44Gc/i49873tIcVVegBNMoQiV6+/Onz+PBw8e4ObNm7Bardjb28OjR48wPT2N3d1dZDLaPp/NplMmItRD4ZpDXAwfXvtDcCTfEmFkdIgKeSPwAcNVTMUPm6EGLOXXE7s0hGDisMTCyw+1pJyGCrujIRHm2P81m46M2B0FeaxYpVl3cup1d3cXt2/frj/szFgAkszX3BUgG/ge9QslSRKWlpaQSqXqmo/bKuTXaW9vD3fv3oXFYsHqauUatGZSWmMnjwZzOBy4f/9+08RlThDwyb1Nxch3PhhEj92KUK5yylHK1bAP4YyYCgdwcdCL5XjtOa/+eAYMOYzC+UPV053pRHmKTccw2AxUTn1mBRGXjV6Ec4cX9LM2N+YD1U2XCxHiEs453ViLR2tu6zRUbgwpRAfg6eI+bg17MJWq3JShA4PtuHqTBy9J+G9TU/ir5WX8v196G95z/lzDzRXdErEDqq9VTtsODAyAEIJ0Oo1wOKx028qzbSuZ8zabbht/BhwKu6yYw4fX/hAR/vB7dtbqhIhdePWDeK3EC1LPJoECzcaAxQ7vxYgjgzQPGGCCLmrBk80n0Ov1SmTVbrc3/Bo1andyGoVdvsauu350aKEjhV2zx4rxPI/Z2VkYDIajT2tgbIDkKxN2cjPDUfaZzWbx/Plz9PX14fLly8d+8itMUU9OTrbdxbywxi4ejytzcAcGKteYHYVf/u63sZs7TEeKhOC8w1NV2G1kUuhxqou/HpMVs1v5X+1OFX84NbbjcVwd7sdc0o9RqxO7G9V94jaiMdwY68dM4tBi4bzDg/Uq3a0AML0VwPioE1up/HbmOr/y0WQWkiDBZNQhVyPKwHHaohBjThe2/TEs7MRwbdCJ+VxcNck95nBiK1z9+QUzGfzx7Bx+63tv4sdv3sAPX7sCawVDcS0c93dQK1qjYAzDwGazwWazKd22ldK2DoejJZG1bjRTFsX8rPDf3Pif2MwUl2n0m/RISkZsphzgyeHnkwGQEIpLH7z6a5iNJWEx5CN8Z62XcWXwCgAgl8shHA5ja2tLqXHT6mNYac2NCLujzPc+CYjUoLhzqSTsYrEYZmdnmzIdQSI5sEQECgpfj2pSHAwGsbi4iKtXryqdb8eJbMw8Pj5eu5GkRcgXVa2jwY7Cny0t4DOL5W7xe/HqwkogEs5ZvarC7oK5B29J+RP33EEQbocZUa52HRvD5S92Q3oH9lE7TcaniqOGLra8i7YUiQBu0YKtF9uF4trTcWa9HlvBGESJ4NbFAbwZre6NtxPRNgLNazJj+8V4shVfEvcmBvE0egCpRN65KjR/lBJKp+FLJvEbr7+B333yFB+8dhV/9/LFumvwuqkW7KjRRTlt6/F4ABR328bjcVitVkXoNavbtltTsX+4/2U8iS+W3Wdks7CQy9jJFvvYnbE4wZFt5W8za8cb4QzOW92QkBd8E+Yryv0mkwlDQ0MYGhoqGj9XGll1u90waPix0qiwO3OmuZMwugHqY9fhlAosQgg2Nzfh8/lw584dWK3Who/BsuMQhXnoDNcqHrcWhBCsrKwgGo3iwYMHMJm0RXgKkSNbzTpZ+nw+rK2tVZyJ2y4kSUImk4Hf72+6+TEALIdD+NBr31S9bzeZwOW+XizG1M2DAWArVt5EoWdYbOweiitOFHHT2Y9HwdoTI+aDQYz2OTXX5q2GI7g22ou5ZH6NkZi2cWPzeyFcnejFXiaBLX8MWmvmzjhdWIvk08pTyz5cvdiD+ah6GnfYZsdBQFv3bKlzy/S6H7fG+zGfDhZFBbmcms1rMTa9HnuJQ1Eez+XwiafP8Imnz3Cpx4v3nj+H95w/h3ENtZknJRVbD+1I23ZjKvYtZhVfD82o3sfCjO9F/GW3j1oMSBf8NmDIBSTEEHpMDAIvKikmLFdV91k6fq4wsrq1tQUAiiB3uVyq535aY3cUaCq2bRzlJCDX2AGHg+lNJhMePnzYvF+LDAORJFH41alH2OVyOUxNTcHtdjfUZSo3GTT6vOQZq5lMBpOTk5p+FbYKOS3Nsixu377d9AuBP5XCh1//a2Sq2EHY2Or1jQfpFK7392E2fnhSv+kaxPR+sRjcCcfBgimLQJVCAAzrXHgrVHu2q0Im/7p4TRZs7msXaXxcwlm3G7OoLFxLcegKPw8MYr4s7A4Dkny54Bqw2HEAbcIukCjv/p3bCuBsnwshcxahbF7opjUE0EYdTixV8ORbCoWxFArjf0zPwG024+1jo3h5bBT3hoZg7vK5mK0Qoa1K23ZbKvZbgUV8k51Vva/P4MKjSFT1Pqsui/SL04tHP4Kvv6hlJUz+h5+VtWPAOKppDaWRVXnsmewOYDKZFMNqm80GhmEamhWbTqdPsd1Jd/3o0EJ3n90KkAVWNBrF7Owszp8/j8HBwaYfh2WHIQhL0OsvKcfVMi0hHA5jfn4ely9fRm9vb0NrkJ9rIxEtWUj19/drnrHaKuTX5sqVK1hcXGz6WhK5HH76C3+OxXAIYy4nthPq6cu5gB9mI4tslfdTR4p/ESfC5SLnIJnCjdF+TIUPaq6N4QC3yYxoTlv0bSkUxpXRHlgNBkzXIdI2Q3G83T6seXsASKeLn1sokcH13j484cufF6txGIrTYMR+hbT3RiAGr82Mc71u7KUS2KsxmQIAkKvdFTtkt2M2EMRaJIo/mpqBSafD3aFBvH1sFG8fHcXFnnwpxGmM2FVDTVyEw+G607bdlIr9bmgNn9p5DZKKHY+R0cOrG8IyP6/62AyRvxcMdtJeEERhYvSI8PkShrOWo9dRl449y2QyylQSOdqWTqeP7GN4WiN2J9Xu5MQIO5ZlcXBwgFwuh7t37zYl9aqGXj+KbPZLRcKuWsSOEIK1tTWEQiHcv38fZrO54TVoFZOVCIVCWFhYqHvGarOR0+UHBwdNe21KyQoC/sWX/wqL4fyv50GrvaKwy0kS7nkG8Vao8givuWAAXocVYS6Na65+LC1GVberZkNSSCCYxiW7B49y1evXCtHndEfyy44FsrAaDEirRNzKjsGy2AxGy26fXQ/g3pVBPCmJMgYS2tLJow4HFhOVu3LDqSySOQ4PL47gr7e3K24nYzCbgUT1+sjS6FxOFPHGzi7e2NnFR/A99Fmt+KHLFzFsMmHC0B2nxOMQoQaD4Uhp226J2D2JbOE/zH4eD3s9CKuMRu7TTUBUnQILDBitSIn5z2uP/jqevIjqnbe5ICJfllEpDXsULBYLLBYLhoeHQQhRaqSXl5chimJRfZ6WAEAymTyVwg4ATcW2i3pPWBzHYWdnB3q9vrmp1ypIUhws66wq7DiOw/T0NOx2Ox48eNC0dR11rBghBOvr6wgGg3ULqWZfSOQOXL1ef+TRYLWIZrP451/6Szw7OBQha5EIdGAgVkiTJmpEgAQi4bzNizCXhi5duZ5l3h9An8uEAK9yhXjBWYcLe2sJJJI5mC06ZDW+p8vBMC4562u46bNasbIXxs2Lg3gcqi0iz7hc2IpFVe9bWQlhbMyJ7WReIDuMRuxG49CSFrbqaqf7OUECHxHwwDOI2USwavr8IKVu6lxIPFM9GhpIp/Ha1jaWQmEwAK4sLOHl0VG8fWwUtwYGYNB13on/uKOL9aRtu6HGbi6+j3878zlwkpAPo5dw3nwO39gP4h2D6p/fCZsFHAAr68Lr4cOShF4Te1hfV9A40UwYhoHD4YBer8fdu3eL3ovSOcOVUuipVAoOh6Ml66O0n44UdvUQiUQwNzeHvr4+sCzbFlFnMr4Hqcz/hN32DyqKLDklfPHiRSV83iyqTWioBM/zmJ6ehtVqrVtkNurVV0oqlcLU1FRLO3D3Egn8ky/8OdaixT5p4WwGN/v7MRUsL34GgOVwGGMeJ7ZTlbtNt2PxvB/cauXIEwHQz1oQQGVhZ+fyF7tEjsON/j48jaqvqZSLHi902hpQFUbtDsSQxtzqAUbHHNipkeb0GMzYqnBfThChjzGwmPTICALO2F0VmypKyWhoiAAAXhAxuxXAgMcGvVuPNRWR2WO2IJiqHSncTVaP6DGA4pdHAMwHgpgPBPF7T5/BZjDgwcgw3jE2ireNjmLMdXzNRYUct7ArpVJN2N7eHiKRCBiGwe7uLjweT8uyKUdlNRnAv5r6DNJiXtCFheKazRHTAP7aF4OJ1eGAUy9/cOp5BAUgK04gKR5+FwiT7/526jzoMTa/NKgUhmGg0+kqzhlOJBIwm83wer1wuVyw2WxgWRbpdLopEbuzZ8/C4XBAp9NBr9fj8ePHDe+zlZzUWbFdK+zk6FMgEMC9e/eQSqUQCmk3Xm0EhtVBRBKEkKrduK1KCdfbiSt7wp07d+5IdYeNePWVIhf/3rx5s2UduE98+/jdp2+ViTqZWqJ40OyoKux86STeYRnHTo1mgY14ClabHmmViBMDIBg5FH07/ihYAyBpOMfYGQOmDw5w9WzlLtUyuHyEUpQI3KIJO6gu7HLZ6rU6e+EErk/04UnyAGZW22mEIcB2tLo9i8x+NC/GDiIpsDFg8sIQnoR8iqk0kK+dC9cQdkN2G/aT1aN6I47KQjfF8/jWxiZWwxH8yndew5jTibeNjuDtY6N4ODIM2zEZind6erOwJiwQCCAUCkGSJKysrCCbzdZt5dEqlhIH+JdTn0FCyEd1B0yWolmvTr0NK1EWPJFwzelCmgRU98ORIHoNF/EV/+H30czqlPq6S9b7LXwW1SntfM5kMgiHw/jiF7+IX/mVX8G1a9eQzWaRSqWaMgv8G9/4RsN15O2ENk90CPIMU4fDoaTxstlsS8a0VMJieBeimU9Dp3sX+Bc1Sy3rxi2hnojdzs4Otre3jzZt4wjHq4Rs8xKLxWpO2GgkGvE/Zqfx4e9+Bxa9AUaWBaey7vlgEA69DglJ/fOyFApXfCwAjNqcyIZrFylnRRG37X14Ei1vNjjvcGM7cChyojketwb78SxcO2p3EMiLHpLS9p4wAHb8h2PElndCuHWpD1NB9YuUjmGwFYjW3O/segD3rwwimdVWUDjicGA/WDvU2Gu1IBw9FGySBEwt+XCmxwGj14CFF/WSJg0/NPpt9prCzlzqv1JhTTvxOLbjcWzPxfEnc/PQsyxuDfTj7S/Sttf6etsWReu0iF0tTCYTxsbGitK2kUhESdt6PB709PS0zCRZjenYLv7N9GeREA5/YI3ZbNh/cVrQMTqAH0Agm/+B2GfWY1Plo+7UGZGVApiLF1vqnLe5IWIPVtaBngKLrFah5fPAMAysViusVit+9Ed/FB/4wAfw2muv4d/8m3+Dn/iJn0AqlcK73vUuvOc978E73/nOjouuNhvqY9dGqn1A5Q7KS5cuoa+vT7m90O6kHRiNlxHO/g/odK8gm802HBWrBy3NE6IoYn5+HpIkYXJysqEO2kaFnSzEXS5XzdFg8lixei9aOUHAL/31t/Cni/mONZ7L4U7/IJ75y61EJAAjZgsW0uopujiXw92hATypUIs2ADvmfAEMeG01a7z2oylV6xOv3ortEnPheLxy2lZmyGqFfyd/zLVABDfO9mImWr079ozLhb3N4vmw4YN0xWkSZ1wubMe1zZNdWwtjoF9bbU6/xYr9GpFCABi22xGJlkfidkMJIATcPtOPfTGJNFc7ratja3+OHA4HUEP8qe1FkCQ82ffhyb4P/983H+P7xsdgMxrx8ugo3jY2gv4W2kd0Q92aTGlXbGHa9ty5c0radn9/H4uLi0qq0Ov1tkxYPI5s4t9Nfw4ZqfgzZDNAGQk2pDuH74YPv1sMq16recFuh5G5Aj9XHD3vNTHw84ABE7hqO9fU9TcLg8GAd7/73TCbzfj617+OVCqF73znO/jyl7+M//Jf/gv+7M/+rK79MQyD9773vWAYBv/0n/5T/PRP/3RrFt5EaPNEG2EYpsgJvlZ36VEnQDSCiR1HBK8jEhmD3+9vKCpWD7WaJ9LpNJ4/f46RkRGMjY01fAFoRNjF43FMT09rrjU8ivnyfjKB/9dXvoiZQHG0i6sQkQOAcA1RkMqp/0g4Y3dhdtUPQvL/X0vY+dNp3Bzpx/PIYdTOqNNhdavce207Esf1sV7MVhFqPTojwgVTKlLRbNHMWTV6TRbsoVioBWJp3Lo0iDeD5eLVa7QokyFqMeRwILGXQY/XglCtIfMaP0IGtnokbmEzAKOehfusG71WK4LpyinxWLa2WA7XWjeAgwozawvxJZNYCUfw5ZX8bOWLXi/eNjaCl0dHcXdoEKYmeud1U8SulggtTNsWpgrltK3T6VS6bZuRtv1OcAW/OPvn4Ej5+SFL8j/2BoQhfDdS/D0M8ep+iU6dFd8K7ZTdLpAI3Pp+7Kd1cBla23HaDKEvmyS///3vx/vf//4j7eO1117D8PAw/H4/3vOe9+DKlSt417ve1dC6WgqhNXbHhmzs63K5Khb+H4ewsxv/ITYzP4ls9mfw9re/vW2zVasJLbmG7caNG3BpcNtv9HjV2N3dxdbWFu7cuaNZ8NZ7rEd7O/jttx6XiToAmA8G0GexIpApv/AHuBwuejxYjqnX4S2FQxj3uLCVKhY4PZINPpIXcysHoaopW5lopDgyeN3dhzmfesqV5Kr7mPC54pPQbjSJiR4T1sTKAiaTUhexc6sHGB0try/LZrQ1OACAy2TCViKCcbsbSR1XdZ6sX8WYWI14urYY67XZ8GRpHzqWwb2zAwiIGaUBQkbHMGW3lWLSsdiJVd/GyLI4qNFZq2PyTTWFLIfDWA6H8YfPp2HW63BvaAgvj43hbaMjOO/1VN1fLbpJ2NVTD1iYKhwdHYUkSYjH4wiHw9h+YX8jd3g6nc6607Zf8y3ilxb/EqJK+t3AsDjgQjhrHMN3IgkUxmlHrTYkxHJhp2N02MgIZT32dp0REWEXjHQVNxzn61rjUWhWDXSjDA/nvTL7+/vxgQ98AI8ePepoYUdAa+yOBdlzrZaxr16vb6uwSyQSmJ6ehmvMBUdPrK1fKjURSwjB8vIy4vF4zRq2eqlXbEmShIWFBXAcV3cauJ5j/f7UM/zG976LixVm7RIAHoaBeiUZYDdUf40GzPYiYXfO6cHs0gHkE34sm8Pt8UE8UUn3FrKTzuD8oAer8byIFFKVP6fL/jAujHiwEi8XnB6zGZv70bLbM2kCnUnJIBVh1OmweaAuXgWRwM4ZwADKhSlfX6ctWgcA3Ismi639KK5f6MeTuLpgdbC6isbEhehZBjuR2tGxXpsVe5EERIlgZs0PgOD6SC+MNh1WYhEkOA5jLic2otWfy5jThZWI+usjM+6qvc2QzY6dKt23WUHEWiSC727nIzsDNpsSzXtpdASuOj0cu0nYNWJQzLIs3G63UtQvp219Ph+WlpaK0rYWi6XiayIRgo/OfxeL6V1VUQcAE3YHPEYTXj9Ig5Rc7MdtZuypBPHPGs9jI7NSdvsFuwsugx7fCIbw9/ov1Pekj0Ajwo7juKZcL1KpFCRJgsPhQCqVwle+8hX84i/+YsP7bTU0YtdmlpeXEY1GNXmuHdXb7Sjs7u5ic3MTN2/eBCf8c6yJvwbgb7fl2ED5c5Ujmh6Pp2YN21GPp1VsyRMtBgYGcPXq1brXItfYVSPD8/jFb38Df7myBABYCAbRb7XBny6PCEVfnKLV9rgYDsGqV+9aBcqbKKxpA0qrrRKp2tElAHCzFgAR9FttWN6q3slqEdW/lhMON2b3yhsxQhkOt4cG8ERl0sWQ0Yh9oXKqcX0/gnuXB/FWIC9OJ9xubMajVdcnwzJMUVPG/IofD68N4ZFKerfPZMJmlZSpzLjLhc2D2scvL51jsLybf111LIObI33osVsQy+YQyVaOtjnNtWc1a9nGYdDSyGGD70Ut30Eqhc8vLOHzC0tgGQbX+nrxttFRvGNsFDcG+qGvIYS6Sdg1c61HSdumBQ7//slX8M2Dddwfclfcd6/JhplQDryK8DPrRaDkNDFs6kcoRyCq1Bi49QSrKQOMjIAr9jMNPWctNDJOLJVKNaWW8eDgAB/4wAcA5H1K/+E//Id43/ve1/B+WwltnmgzU1NTMJvNmmeqtuMkJzckiKKoDKlPpy8BbApp3gerofU+RUA+Ysdx+fYs2cevtJmkmWgVdnJjy9WrVxUPpXqRa+wqsROP42e/8gUshA7rXwjyBf9qws6fTuNqTx/mQ+Vxu4wg4N7QEN46UG+SiHM53BkawNPQPm57BrAwXy7I1kIRXBj0YKWCtYrMjM+PHrcFExY3npHqNV0LviDOD7uxmogW3c6nKjcH7R/EYTKXN0P0WZ3YR/XjrW2E0NtrQTCTgcdgxmbVrQ8Zczuxt1McEZue28ft6/14XpIaN0LbRcdj0nb8YLLycxIlgsXtIG5LA0jvZXGh3w2P24K4lMNqNAqh4PMlaPhca9nGZDIDNeoSK4k1iRDM+AOY8QfwdN+HxVAID0eG87NtR0cx7FRvTukWYdeqkWJa0ra8zYT/uPcMq6n893M/G1Xdl8dgRTyrQ4RX7/BOSsXvrYHRYydmwXkXEFX7bceYsJkJ4bbjAoxs6+1cGvEZbdbUiXPnzuH58+cN76fdUGHXRq5fv95RPk2yqe7o6ChGR0eVk6pOpwOTfBkbid/ENe+H27IWOWK3sbEBn8+He/fuVZ3V2IzjVRNbzRwNVu1Yr21v4Zdf+zY2Vcxqt+KxipE5k77yCS9ao3YqnRNgYFlEfFWiPvraER1BknDB5sW+T5uPm50Up0YcRiNW99SLtwEglMrgzsAgHoWL08IHodrpz3ROwCXWiSAySGc0zkJD3iC4tCkDAFbnA7h2uRdzBeI7xWnrWBfF2iLKYtBjL1q7u9YfTwFgsO2PYftFZNFu1OPMUA/0Fh320kn4NUyu0LJNtQYOGV+F4fGF5EQBSY7D19c38PX1DQDAuMupzLWdHBmG9Rh9345Cu2bFlqZtv7O/hl949jVEX9iZ9BoMiAvlnxun3gwm48QuURfmLr0RAa44Gj5sOIevB8IYc5WrOpfOgqfR/Hf1pqP1aVigsVTsaZ0TC5xcg+LOUU4lHKdpZSk+nw/Pnz/H9evXy7pMdTodxMT3IytMI85rH8rejDWl02k8fPiwpaIOqC62BEHA8+fPkU6nMTk52fC810qp2N99+hZ++ot/gf4KKYODVAqjZvXXYS4YgLNCDclaNILzrsqF7EvhEN7uGcNBpPLFfX4/AJextrjLZgVEk9WFpMzcfgBn7YfNLxdcHohS9RT14nYQHuPh6z9kt+Mgqq1hYWk7jAtmK9Z91SOPhQi8eumDKBHsrURw8cUUAiPLwq+hIQIAfLHaQnTc44JUI13vMBvhU6npy3ACFjaDmFk4gOAXYEwweNAziBu9fTCrXBidJpOSPq2EzaDHXo15tTqGQVDDjN49FaPkrVgcfzwzh5//0lfw/Z/8A/z7r30dX9w/wHwgWLNsoRNotzULL4n4T7Pfwc8+/itF1AHAmIohuoU1wMS5keR5BDn19/CCyw5S8JNxxDSIb+6FYWF18HHlmYAxyxgiLwyPbzu7Q9i1w82hU5HAHPu/ZtOxEbuj0sx6DrkJIJfLYXJyUlVs5j3lCByGm1iP/3fc7vn5phy7EslkEouLi7BYLLh2rfWml0BlYdeK0WClqdgUz+E/fPNVfHktbyGxX6VA3eNwYDtbnqLjRBE3+/rxlk895eo2VRajg1Y7EK1+8eREEWdYM2JVxocBgCHH4FZfP97crz2rFQA8jAkbL/5fzNSuH83wAm5bevAml7+oDFvtCKG2UJKxiVaYDQJ4jWO/dgOVo485XkRkM4XxUSdMDIu1dLTm/nqtFgSitSNfVmPtH32jbicWMtV/aI14HJjfDyqiXccyuNjjgMtrR4BLYzMWw4jDgXiu+vs65nJhIVi9bnLM5cJGNFp1G7fRgHCNCDIAvLq2Dl6S8LnPfg5eiwVvGx1RpmH0dqChbDunZGwkI/h3T76M+Vi54DKbWKAgIG1i9LDn3FhNJnDJasFuhX26jEDoxdtiZAzYiBohQcBltx0JUhzJ6zN4lJpdr8GJM5b2lOdQYXdESPekYhmG2QCQQL5PTiCEPKi07YkSdrIAaUaHajqdxtTUFAYHB6s2Ach+e2cc/xLPQv8b4vxPwGlozTiV/f19rK+v4+LFiwiHK6flmo2asPP7/VhZWcGNGzeaOhqsMGK3Ho3gZ7/yRaxGDp/rTiKOS94eLIXLL6QL4RCcRiPiXHk6sZpX2UIwWLGJYkC0YG4/AKtBjzRfOZ0Y4Ql0DFM08qqQXqsVS2sB9Nqt0DMMBA2Rltm9AMYGnQhzGaztaoukzWz5MTrswE4qAS5Tn2G3TWfAeYsHz3K1p1+MuBzw71VPh6ayHAw+FqMTXqwhWnOfww6HqjFxKdkq74OMxVD71GYu2UaUCLYCSeDFZI8BmwXDehtMfTqsx6OIVRB4Ng3ZBY/5UKRXYtjpRLSGQBx3ubBa0KEbzmTwheUVfGF5BQyACz1evPvMOO4PD+Pe0CCMHWCB0Y5ULCEEf7m9iP975pvIiOo/TOLC4Y8GA6PDIDuE6WT+3OJ1W7GbUj+n5sjh53xAP4Fvvtiu16JDouQjwfNeBEj++3PHefHIz6deGhF2zaqx60a6sHniFUJIzdRgx6Zij0KzvOz8fj+ePn2KK1eu4OzZs5oigEb9AEysHc+i/7Ph45ciSRLm5ubg8/nw8OFD2O32tlq7FAo7QgiWlpawvb2NBw8eNH3eqxyx++vtTfzY5/6kSNTJ2CukVTlRxCVvj+p967EozrvVU65pgce1nnLz5Pu9Q1jaDCHN8bhWozElmErjZl9lA+bzNjckicAfT+GmBqNmIH/S6dNbcNHtBa+h9gwARELQQ0ww6XRY369P/MdjWSys+nF7sPb6rBq7pKPJLBAR0WOqbadgYLSdjrTU16U0RB1rbRNNZREIpzC/6Ed2P4eLejcme4dwyeOFruCcUM27T0ZLwtSiQSA6qmxDACyHwvju1g7++V9+Ae/+5B/gZ/7qS/gfUzNY11Df1ypa3cG7EAniJ772Z/jM5kxFUWdiWey+GA1mZvUYYYcwHTz8fiQqNDQZwGA/mxdqI7pBfLPgO8WXTFE5ax5HlOcRE/I/DO44Lx39SdVJo12xp1XYAXlhd9z/mk3HRuyOciKQx4od1ZNHkiQsLy8jmUweyQtu1PZTiMf/H8T5H4HT0JwOVTX7EC0jxZoJy7Lgeb5oNNi9e/dacrJmGAa/NzuF/7Ywh2G7AwmV6NtcwA8jw4BTiXpVm37grlL/Fy4xMe4xW7C1ehgZCcRq16ql0+oXFT3LYnvrcF9aRofJzO4GcGuovs/S/F4QL10exfdU3PArYTcZsf3CZmR7NYK+fisCqcppUYvRAqD2a8ICWN0Jg2EkjI06y0x8C4mkakfrBpy2mnWDDFDTC48FsB2u7de3G5Ev3gy2/DFsvWjCcJr0GB90Q2/WIcbXfj+rvZYyap/1UpIqZtulyNHKrCDgte1tvPaiQ3TQbsfbX6Rs3zY6Aoepdl1oM2hVxC7Jc/jY1CP88cosREIw1lu51vis04VdMQ2rzgiP1Iep0OH30azTYSejHhG/4nYjwYTgYG14Fjw83xgYBr6CyLaR0WMhKuGS04oNDtCBxa02GBPLSJJ05OveaU7FdlnzBAHwFYZhCICPE0J+p9KGNGL3gmw2i8ePH8NgMODevXtH+pL0WP8GTEwa3wl+6khrKCUYDOKtt97CpUuXiiKH7fTsk4+XTqfx5ptvYnx8HBcvXmyJqEtyHH515jk+OT8LiRAMVfgVmRVFXKsQHVuPRXH2RVdcKXPBQMW02Xr0MKKnYxiMiHYkCzpEdyJxXOlVjwbKrAbDSsNAITd6+xBJHIqWrWAU1/u0pestBj0Mqfpfa10GqCcxc9bjgvxbIZ3l0Q9L1ZLePQ3dtgAw4nYgleWRyojI7WYx4XGrbmfR67ETrt0xPGCvfQEa9ThrzpEd8TiRqZHSHXE7kMypi610Lt+E4duNY3s1ijNw4EHPIK739sFcYshtMxhUmyIKYVE+uUKNpIbQX6aCL6MvmcTnFhbxf3z1VfyrL38V/+hzn8dvv/kWnvkOILbwh2KzhR0nivj08gz+7l99Gv9jeQYiIXAYjdjLVH79PGYDnHozbEIP5sPRovvOuhwQKpgW95pZMGBA+CHEC865F+02CAWW4L1kGL5MGmDz3/PL9nFYdY01ktVDozV2Doe2ec8nEUKYY/8HoJdhmMcF/9SG7L6DEHIPwPsB/AuGYSqO9OjYiN1ROKqwCwaDWFxcbMh/TU439Jq+H4HUt+HP/T30m45mTCnPxQ2Hw3jw4AFMJb+sG5ndehQikQgODg7w8OHDlv2yW4mE8bNf/gI2CqxMViORinVrqSodhr1mKzZUaroygoAHg8N47NtTfZzcUTrpGcbzufIGB6ZCF2ghdrb8BwEfVVmrxqDdRa8XM3MHGB91YkvDhV9mcyuMO/0DeMtfblqsRqnP3OpWCPeuD+ItX/lUjVGXAwc16utkTAXzehNpDuImwYWzHqyEiyMkZ1wuLKer15cBeVPkWnhtlpoiscduwXaNqF6v3YrdGmnfQZcdwWQGvnASvnBe7Bp0LK4P9cBiN8KfTcFqMGAhVP25jbpqv79OkxG+Ks1DMps1pmQAQCyXw3IojOkDPz7+1hM4jEY8HM1Pwnj72CiGHM1LzTUrFZsTBXxmdR6fmH8Gf6Y4ajvmdGAhUzmSa9AxYLMurCbKX2OP2YDtCg+VmDTOmi7gayU1rkMOAzZeaH6v3oU3gynoAexk9gEGuMgOg+f5trk7ULuTo9MhI8WC1ZohAIAQsvfiv36GYT4H4CGAb6tt27HC7qip2HqEHSEEKysriEajqgJKK3LBP8MwGHf8HHzZv4VvBv8QPzryC3Xvi+M4TE9Pw2634/79+8c6F1eSJMzPzyOVSmFwcLBlou7rG+v4N1//CtIlYi2czeBW3wCmAuXiZDkSxpjDiW2VE/VCKAizToesymsUrJLKmgsGcLd3EFOz6l2rq8EYel0WBNOVU4aze370e6zwv/A1O2t3YG2tvNZtaT+I86NurNaofRKSAggB3IwJW1W3PGTc48TBehzZrACXy1Sx6L8Qf6D8yra85MfYuBPb0eLXuN9mwwG0CTuL2Qbg8DVPZ3nwy1Fcu+jBXIG4s2u8AIaqGBMraIhq1XCOyaPhFGRgyy+mvChhZefwPX8wMYT7ngEIeoL1eEy1y7bHYq0p7EYdTszlqtdND9rtNcWf2lzbBMfh1bV1vLq2DiA/geRvnJvAzYF+PBge1tSMUolGI3ahTAZf217Db8+9hWBW/ftrM+pQyYd71OLCRojDVoXXhWfUo7I6BgAYfGMvWnafwBR8/sU+8CSMm24PYkz+M31W6sfU1BQIIcpsW5fL1bImEirsTjYMw/z/2fvzIMv2/aoP/Owzz/OYc2ZlZWVlZc3De0IPNKAHlngIWU8G21LQbiRoaA+N6YZuEzYWHhq3wxjUQLf/cBAdhqZlYQmEJVmyhSSQHnrv1lyV8zycPPM8z7v/ODmfPdV0695374qoiHvzTPvss/f+rf39ftdadkAnimLl+L//CPCfyT3/M0vs3gZ6vZ6uTBviMk5iuDwej+Z0C7XPNZlMGPR2HIZZ6o3H7NdfM2m7qfl9SqUSS0tLzM7OEg6HZZ/3aVTszs/2hcNhMhm5xNW3R18U+duf/D6/ubczROpO0O7KV+YiDocksat22tyLRHkmYW+yVyoy6/VKZn/6LFbsVQNygtWeKDLj8SoSu54oMuV0nxI7e1v+Qu6SqO6dh9dqYedwUOlZO8hwZVKdCAIELTZSlKk229wcDfOkpVy1CzvtpI+GF712p4++1MdqNFxoW3bb2m8q4rlhAtjpieyuFbg2aWejUUMEqg118ukwGTXlyOaq6nNoWQ3P0UIiSxq2u9bssJoYEDJBgLmwF7fLQrHXZKdYpCeKF3zS5KCFXIXtdlViF7bZiKvM/B2USvwPL1/R6vUw6nTcjUb4nuNq3pzf90bXy7chdp1+n395uM8vb23we7ED5qN+WVIH0BClrxMLrhDlQo99sSj72iOZNIopm4u1XG+oY2DX60kc+9dNWcZPBRUBq45SE/xGF997dVB86XQ6FItF0uk0m5ubmM3m02xbm8323kZa3oXY1ev1L+6M3efH7iQM/JPj48UA/CNRFH9d7snfdcROSyXrJPrq2rVrBALvbk1yWcww4/q/Uuz8H/id7D/kT4//V6onryiKxGIxYrEYd+/eVc3t+9Bmn7lcjrW1NRYWFvB6vRQKhfduhFpsNvnL//x/5fdigzrUjNvDjkSixEYhj89iIS+R97lVyMtahyh5j7kkfOt8Fiv6HKRUfN920nkMOoGuQslnPZHDajLgMhnZ3Zcf0F85zDASchCXWYhn3B6WY2etUEtX24W7fM4yZHknzcyEm52S/HZEnQ4KMkKIZLbK9ashnucHg+ICXMiHVULUZSedlm+PHezXuHUlwFo9z2FB/T3HvC7WEsotTafZpKqadVpMJFSeYzcZOVIhkUadTtN2nwkwBgvJfrIIxz+r22JkIuLBLhgJ2c4qvVKQm507D/1wiO4QPGazKrGbcLvYLQ6+W6ff55OjOJ8cxfm573yC/9g77w9MjHM3ElFt22o1KE7Xa3wnccR34nF+9+jgQsbvUU3+9xIQiTWGf4f77lGe7WVZjAQ5qBUlXzvmcFDoDt+0CkBAH2SjvDv02LzHRVFMYdGZWC2crTf14+SKu875078ZjUaCweBp3GO9XqdQKLCzs0O9Xj/NtvX5fO/Utv1SFfv2ED8HxE4UxR3gttbnf2aJ3duQFzViJ4oiu7u7ZDKZd46+Oo/LYgaHaQ6b3k2lvsJK5VvccH1N9rW9Xo/l5WUEQeDRo0fvxYPvbSGKInt7e0P7532rcNdyWf793/g1YueqbV6rDSSIXR+44vWRTwzPxRWaTdlW7VYhz7Tbw67Ee65kMtj1emrHv5nNYCTYtLJ/XA27FvWznpImEIV6k5sTYV4k5atg1Xabe9EonVqLskIubF8UiZhtssSuWrhIZjePclyb9rGek7cx8dutHMTPFrm+KGJs6hBEkLt+9dvKpH11M829GxGeJZOMe10kYtpm/cIOhyKxA9jYzrI4FSJhqNGsKD9XS5TWuNd1Wh2Tw6jHyVpSZebN52Jd5TnjPjc7WeV5tqjbQUIhTaPW7LAfL9Ds9OiLIlM+F0G/nRodtouFC1YqsbJ6+7socQN0GVqEYV6LlV2Z7Ntco8Gvbm6xnMmwVywRsNm4GQpyMxxiPhAgYLPht1nxWiynPp/nSUer2+WwXD79V+m0+I39HfbK0p8XstlIteT34YjDQaJTPP1/g6Bj0TbCk90BYTMY5deSqMNKQeIUvWEZo9iR3pdei0ixBSHDFGvNwbHmN5lJtlKYBBO3nfLG8SfZtqOjo/T7fSqVCvl8nlgs9k5t23fxb/1iE7vPlSpWMz6zxO5tYDAYaMlUas7Prj18+PC9zjpIEcpxx5+h0Pk5Hhd/lSv2h1j0w/N7cvmzHwPdbpelpSXMZjMPHjy4sH/epwr3V7c2+E/+xW8NVR/Wc1nM+uEQe4CYgqKwJ6NmA/BZbZLErtnrsuj1sVTI4zKZGe05LkRp9VT8zeoNdY+0UrVJ6nD4sy9jJZYhErCTvJRHGnHa2d+TeH1DmYSNu12sHl1cqfZSBe7MhXkuIaTQ6wQO4urD9pvraSan3PitVhJoI3YKP80FGPs62kctbs+FealAmLNF9c+9bDosBauG5Aq7hue4reozuUGnXZHYAYx53Wwc30gk8hUS+cHxbjLouBoJYHEYaPa7LGWVCatRp9OkrFUaJThBSWLE4TK8Fit7lMjW6/z23j6/vbd/4XGDTsdXxkZZTicRVlbo9Pt0ej1avd6FxvNiNChL6mBwLqQU9mHIYSdRKQIQtjhwtO08PzyrwhW68t9Xbxg+SCd0Lh7H8viD0udaQywxag7ze8mz32PO7eSom2TEMMtttzbRnE6nw+1243a7mZ6eptvtUigU3qpt+6VB8dvj81Cxe1N8IexOisUijx8/Znx8nGvXrr33AVapzw3bfhSHXiTfXuN3cr859JpUKsWLFy9YWFgYyp/9tFGtVvnkk08IhUJcv359aP+8j5m+Xr/Pf/WvfpefX1mSbClVO23mZAyEE9UK837plvlqLkvELn1RWstlsBqkF/p8q4nPbCbYsLB7SfG2U6gQdMi3w7czeWZ98vmyAH69hRkJ65PL6PVFRq3D2z9mk7Yf2E0WuKEwPtCtSxPwo1gRl4RJ8IzfS72pTlQ73T5ioUevrf04SBW0WaL0uj0arS7rr1Pc8QZxSmynToCUhrzZSlPdC06LeXG9rd721GIareW0dsiYN7e7fTZjOV6vpbDWDUQ7Nu57I9wMBLFJLOITbjcdlfN0kGurXvlraLhGqs0Fdvt9Gr0OhU6HfLNJpd2meYnUASRqyseJwaC8LSe74rY7SjUDW9ni6WNmg56DmjxpTLcvEtiw2cV+VmTM5aLSHT7ePCYTuU6BRNXC+T1tNrRx6twYsGHRv11L1WAwEAwGuXbtGo8ePWJubg6dTsfOzg6ffPIJq6urpFIp2hJ+h+86Y/dFtTs5SZ742P/eNz6zFbv30YoVRZH9/X2SyaSm2bW3hRyhDFn+KOOt3yLeeMFR4z6j1sg7myC/b6RSKba3t7l586bsyf2uxC7faPCXfvPX+U78iAmXW/Z5xZp8K85qkL5Y9kWRcZeLpMTiUOt0uB+JSmbE6tEx1jSzkRm+6PdFkQmvh4zCgL3TIP+7+WxW1tfThF3ajreVwwxBv43M8XyVThBIxOUrJo1SGz1w+YizmYzsxaTbtKV6i8VImKeXhBQuo/bjL1uoEbXZ0AkCfZWZy6DDRiarbmAMEM+eEY21jQxet5WJ8QDLqbOKyKTPw26mqPg+ekHgIKc886YT4ECTMbF6xSpRUidIhZp6a1ROOHQeOkEgX2mQP/ZDFASRaxEvLpeFfKfJXqmI26JeQRxzuVlXsV5xmkzEK+qkPKGhOqjWGvZZLWRUTJfLKgbQtV6L27ZRXuwOVzQnPS7W29LCL7/ZQqp1zqhYZ6BftVHrVbjhNJOW2Kxrbjsu8zS/dS7SUC9AspPCLk7yFd+04ra+CaxWK6Ojo5ratu9iKVOv1z/Y2viZh4isWO7zjO+qit15u5NOp8OLFy+o1+s8evTogx64csRuyvUfEDK1KXfW+UexX6LVavHkyRMMBsNbmyCfx7sIGk6iwWKxGA8fPlS8Y3sXYreUSfETv/QLfCc+iNg+KJe4IlPJOmw2CMv8TqvZjKwlxnahgEHmolaQWFjuBiKU95sIPfkL4XY6j1GharF8lCZkl97WK3YP7U6Pw1yFKbd6i6Pb7zNpP9v/cwEfuaL8YhfLlbkloZqe9XvpdOV/p6WdFNf9F02WC3l1degJpoIeVtZS3InIK7ZPMOLSVgGIeBwUL5GfQqnB9lKWRaefEddg/3ms6vOwI04bbZWRgQmfWzVrdtTjpCJjTHwCv91KTiUpw2o0aCKIRxqMmQuX2qeiKLCXKPJqPUlsp4inZsLdN3EvGCGgcK2Ti+M7jzENMYEOo5G0QsoLDPz8DsrK301NeGHQCRxU5Yn4vDtAMdfjRUy6Te20yn/fSc/Fz57Sj7B7LKrp66WPEY/JyLeOE1pOcM3lwSF4eFVM8Qf8HyZt4qRtOz09zf3797lz5w4ul4t0Os2TJ09oNBocHh5Sq9XeeF0QRfGjznZ/bPQRPvq/943PNLF70zuQE9uRcrnM48ePiUQiLCwsfPAAajlip9dZ8ZluYhLyCP0sP//8l5iZmeHKlSvv3Hp9F7LVbrd5+vQpOp2Oe/fuqaqx3vaz/sn6Kj/1y79EonqxsuGRUKWeIGqTS5voMu+XjtbKNxssBqXJxk6xwMxxEoVOEPiqb5S112na3T7buRJui/R3LzaaLETlM1N7osikRPXRb7OysX5WFdP3tf3OK4cZAsfkxdpTv8jGE2UshkvPa6lf0Ku5Jubj1/ntVmJp7abH7mOfx5WlBHdGlcmdoPFwCbnkbRa2dnKU92o8CEfoaWh7BtzqZNJrk4+dOn0fhTb8CaIaPmvc65Y01z6PEY9DlURaDHpVw+Vqs832UZ7l9RSVWINpwcVDf4QFfwDzuUW71VNvMWsRqYy5XaoGLaMOh2pr2KwyEznhdtPqD19b/WYrdx1RdDUdSYXKehP5aqj53Ne8ZZ/gSXxQhRMQiTWH504FIF7vDm1P2Kan2rIz5wwTNH86s2qX27Zms1lz2/Y83rfbwecNIp+Z5In3is80sXtT6HQ6KpUKy8vL3L59m2g0+ql8rpJqdMrxHzJhbGLspXhsXcLsUV9YtH7m2wgaSqUSjx8/ZnJyktnZWU0E802JXafX4//+rX/J3/jW70qKIVazAwNhKexXyrL3LxkFZ3mlBctrseI0mbhlCvLynPlwry8yohBRVWkqt4A2krkhb7Erdg/tc1WzvUyFSZ9H8X1gMK/lF3VYDXo2d9Q9AwvVBou+M6JrMRjYO5RXy54gXaxxyzt43bhbvTJzHrXq2f7YWk4xG5JPaTkRAKhB7KnMafVElpaS1GJ1HkYiioKFTlf9fCioVJBAk78xBr36pdMuc9NwHkENEWnjPnWC6LFZSJXPzo94rsKrzRTbmzlMBbhpD/AgFFWs6J6goeAdeQK7hha+RcN6VVFps3ou/d4GQeCBL0o3L/L6MIPdqryPD+vy1b5id7C/Fh2j/P7eWcUvZDZRklDE3nOPs1IergwKoonNapbv/UDVOi3Q6XSMjo5y8+ZNHj58yMjICPV6naWlJZ48ecL29jaFQkH2Ov4+Zrx7vR53797lG9/4xju/16eHjz9f9yFm7L5riF2322VjY4N2u/1Bo6+kIKca7Xa7bK0UsYte2sYkdoPAPzj8n97bZ75pFS0Wi7GyssLdu3dPfZW04MSyQAsy9Rr/+1/5p/yDpVfMyQge6t0OExZpgltoNbnikK6G7JdKXPVKk4m1XJYRGWVXqdlirOlgfW/4opyut9DLXNR2MgWm/R7JxwCqrTY3zu3HMbeL5dXhCK6TqDI1HJVa3PD56aqQnRNsHGTxWQf7cTbgpaUh8gxgaTvFtMejanNyHlaT4YJ6ttsTKR1UJStuEZeDbFlbizeVV5/lingdJDIVll8lEOJt7gfDRFzDv/V5vzg5lDrq50y6rD4bWGyoz86ptXwBTekWTos6iRpVqCC2u302DnOkjirsbeUZ7dq574twKxCSHG/QYquihfwZVdrnOgEOVNS3vWOJgk4QuO0NMyZ6eLGdoXYsbmn05ffxiMtBSYY42g1GjpoFrtiCPNsvI577IXyW4WUxYnbSkxjd8BktrB/PGn7tIxG7y/N159u29+7dG2rbvnz5kt/93d/l2bNn7zXB6Od+7ue4fv36e3u/Twui+PH/vW98pomd1ruIE1VnIBDAarV+6vMCUtWzSqXCJ598QiQSYT7wF4gaG1y1m/l24RlPi68+yGfKod/vs7S0RD6ff6t5Q62/w4tUkp/4xV84FSvkFYaixbecL5SbERKBUedwBeqWP0x+u4rPLE0k87UGN0blW65uFa/DRKFyehL5+2b6EsbFKwcpwk71G41Wt4ejrV1R12x3mbYPvrOh+yZJACLGBsSSRc2vmQp66F0inJVaC0t12PYjouG7AgScNk0EMOQ+e792p8/qcpLyVoV5s4f70Qh+u5WIy6FKtkJOO4W68nMcJgPJsjLZtBj0HGoSYKgTJC3pFloIosmofs0LH5PwbLnO0laK9Y0MvUyXebOPh8EoVzweRhwORXPvExxpIH8pBTEUQMBkUjVdzrTq3PVFGO+7Wd7JEbuwT0ViVXliGHLKX+dmPE5CZhe7yQ7tyzfIlyxQdAiY2w76+mEye8UeJNmqEDG7mHOqz55+CKgpYqXUtrlcjr/+1/869+/fp1Qq8fM///NkVex0lBCLxfjVX/1VfuZnfuat3+Nj4WO3Yb9sxUogHo/z6tUrbt68ydjY2AeP2pLCZZIVj8d5/fo1t27dIhqNErX/ICGzh3J3A72g4/9z8I+pdrUpBuWgtWLXaDT45JNPcDqd3Lx584OR3v9xZYk//c9+iXT97HvtlopMH8+3XcZJ1qsUdmtV/DIVvZVsBqcMudvMnwkeBOAr/lE2l9I02l3FxbqpYG2xHE/jU5jLSpaq3AiHWAgF2diWbqH2+iJhDbNdMwEPr1YSBBza2/XLu2kiZpOmNux5GAUd8275VuplWCQyUQHSmSrBvgXbOd+3flfbLWhUg7AEQJRJ+Tg4LLD6MkFzr8Gcxc39aIRxj3x7OaIwz3e6TQpk4ATjPjc9lbDZEbeDskor32YyqKZkABxpeI4WmxepVIp+H3YThWMRRolxwcFdd5h7wQh+q/RxGHHYVfOH3WazKrEb9cvbAblNZh4FoggVHa+3sxwVh8/fEbeTUlthO/Tyv5HbbKRWNFGWsL7JXgqdveUcYz1X4LB5UU3s1dtp9Aev/0PBq/Lb8YHxplYnVquVH/uxH+OXf/mX+Y3f+A2CwSBbW1v8xE/8BN/zPd/DX/2rf5XHjx+/0Tb8xb/4F/mv/+v/+oPPs79vDCpmXxK7zwx6vR5LS0tkMhkePXqE0+n8aF5wJ8Su3++zvLxMOp3m0aNHF0wfp2w/jJ4yN51+St0y/9/YP33nz1QjdrlcjmfPnnHt2jUmJyc/yP5p93r83Cff5md/93ckB6V9FvmFMiLTOu2JIjMyLddWr8c1mRZvsdXkRjCIzWDkri3Cq6UEJ72ueLEypII7wWYqx6RP2oal0+szHVD2o+u2+7QyKvN4sRwuFTsKl2Ci0+3JEl4p9EURT1dHo6UtI/kEToOR1fUkMxrm/wByOflFOhYvMmlyYjoWZcSz2gQZOo3HY0plXk8URVrVDisvE2Q3Soy0LdwPhFmMBLGfm5DXaYjbMmsxLzZrmJ3TQCLHfW5V25iIy6GaR6sXBE0WLmrVSgD6sLKbZnk9RfWoyYzOxcNAlOt+P6Zj8hDSMOai1Bo+91EXYNDpuOHxM29000p3KKTKJEvyx11QhYSn29I3c1a9gVIZ4pXhavGEy0H1XO7sqMXNs1ieK14X5e7F/RfWBdmtD27mvi8wp7gtHxLvEifWbDaJRCL8x//xf8zv/M7v8Bu/8Rt89atf5ejoSPN7/Mqv/AqhUIj79++/1TZ8bHzs+bovlI8dyLcATxIbRkdHP7q5LwxIVqvV4pNPPiEajTIxMTG0TVddP8Xz0q+S7SYAA58UnjFjXeDr4btv9ZlKaRAn0WnZbJYHDx5gNqv7W70NUrUq/8H/+r+wWyxg0umGWxrAaiaNEYGOxEj6pkLW636piI7hiz+gGHKuEwVGW3ZWD9NDjzlsNpC48wfw2W3syyyOW6kcJr2Otowy06U3URGViVWnJ7IY9PPkcDgaDcBlNbO1NVgkVndSRMJ2khpmvQCEtsB80MtaRj1B4gTpVIVeX6RX6mIx6GkqCA98DiuJlDK52t3PcW02SJE28YQ2YpfWMF8XcNrIFtX3w3kz5EKxQeE4L1enE7g+7sHmttDrDyaplKhUSUPlK6fBv03L3IxNA4kMOW2qreEJn5vdXFHxOWaDnpgG65X8JeuZo2yFo2OfQYtRz3w0SMBg5YrHy0G5JKt6tWpQ1mabdcYcTsIWO71mn4N0mc3c2THs8bggLd+qFhW4jMdi5qg+fMyadXpmhQBrBWkvv4jTQub4I/WCDpoWWr0yIZeZ5DkeOGMJ0+13aPY6+Iw2brlHlb/sB8T7jBNzuVz86I/+6Bu9x7e+9S3+2T/7Z/zar/0azWaTcrnMT/3UT/EP/+E/fKtt+rTx3SgM/txV7JLJJC9fvmRhYUGSQH0MlMtlMpmMYmVMEASu2L5GrZciZLLTEbv8Xv4x21X5CCUlKAk2Xrx4QavV+qCk7kkizk/84i/wKp2i0m5zIyg9p1bvdbkRkp49KTabLMiIONL1GgsB6feMVcpc8/mH/r7gC3K0WUKQ4ViriQxhGd+stURGMvEAoNRocSMq/R2iLgcbKykcRvX9vH4g/xmzPi/dY8Viry8SsWqbU7MYDaRSDSr5FiYNSk2AUZ+T7HEFLpWrcEOmAnqCcZ+2CuLmVoYpm0tTZczvsJLSQNgiXvV2rddpJS3zXv2+yN5+gcPNHBsvkoQaZu76QtyKhIYqqCadQFyG+J9AAPJN9eqoFgGGlgQMLfvSbVMX52hpH6v57rU6PdYPshwlyhzuFjEVBebMXh74I9wPRbgVDHHV6yPqcNDp9/BbrQStNvwmExMuFzf8Ae4HIzz0RbjvCtPKdkkf1ni9mWblMEv1ku1LVUWgET+OEZP8vp7hiqFB0DGnD9LpirQlLFQAurqzbbhpH2Pr2GamIZwRTB06SjUBx7Hs9w8GZjVXnz8E3iV1olarvbPH69/4G3+DWCzG3t4eP//zP88P/uAPfm5IHXzZiv2o6Pf7rK6ukkgkePjwIW63fILBp+XNI4oim5ubxONxvF4vXpUIqdu+n8Zv0DNtG7RWar00P7vyj2n01KsElyHVij0RkYTDYclosPeFf7j0kj/zK/+U7DlxhJJKTukxxcVG4Xi/XBF4FBhlfyVHud7CL2Mh0RdFRn3SLaJmp8tceJgsniBTqUmWenx9C+1Oj9X9NFGvcvup3upwLThMonSCQPro4oK6uptmTOX9AK6GfXS7ItlCjZthbUpn1yX/u+X1JNdD8t/9TWLE6tkmN/0BVTuQUa82sqhlwYzK/KYXPi/oRhShXGmytpZi81WK7mGLOZOb+5EIVwJeoi6bqq3IuNdFra1MOOxGvWqVTQeaBBiXK2hS6GqYtdWirNXiu2fS6zg8Jn+dXp+9ZJFXWyler6dY28iwv1MgH6txsFOketSkfNSgmuyQ2quwtZljaT3Fq60UnVafokJrWKcbqODl4DAbSbfkX28yXTz+9ILAojnMylEOh126mqgT4PDYv27G5ufx4UBMYNXr2a+fVfgWrBMcVEsk2oO51u8Lfrw2LLw7sftC58Ty8UndF47YnVS+TgQAVquVO3fuKBrqvo9cUy04MfkVRZHbt29reo1RZ2XM+oBaL4ZBEEi3M9gMPf6b9f/5jT//MrFLJpOnIpKRkZE3fj8taHQ6/Oy//G3+y2/97lALZi2Xk7UbWc/LP6aU9bqSzRCySZO05Uwaj9mCWa/noTPK69cJTjji6lEKq0y+5FYqf8Gw9Txi+bLsCRErlLkevUic7o1E2T6OMeqLIhEVF32AjVh2aEZrPhI4raCdoC+KeA3qVcB+46zysLGdIaRBkdqsDlecComqZDVRrxM4jGtr8eoEOEwU2FhLMe/2YrxsoHweGu+9sioVtME2ql/GpFSjoihyGCuy8ipBfCWPt25g0enlTjQsK5jxaRC2TAbURSnjfjcNFbWr3WTU1D5NldT3UUuDslbL7OC4z61KJMc8Tuoq5NdqVjEm9rolPTBPt8OrbJCcqBVP/1sAblmjvD4YnKvVvvSN9IzHRbXXxioYyBU4HRG5GnDRFgfb4jZYWc4WuOJ2kW1XcRrM3PdMKH6XD413IXbVavW9Ervv//7v51d+5Vfe2/t9ibfDZ5rYAaTT6VMBwNTUlGrr9Xys2IdCsVjk8ePHTExMMDc3h9Fo1PyZ3+P7KSw6kUXn4ESMWHX8Zvo1/8Pev3ijbThpxfb7fdbX14nH46rRYO+CfLfDT/7yL7JTlF/kvTJ5riBtRQJnWa9yj03KVGY7/T4L/gDTPTdLGxfb2a1en+sj0q3TcrPF9VGZ9m+lxg2lRIVzK8mo28nu2kUV7PJeCodJecGqNdtcv9R+7pelF8G1vYyij57LamZv76yS0O70iJiUiYfHbiGRGiYCxUqTkKhHuFSxmQp5qTfUW4YAkyHP6XO3NzNcdbixyCQLJHPqSk+P3UJSwxxeTmHA/gTFqnrlq9Hssr2dZ/1lksZ+nVmDi/vhCFeDPgzH5FGtnQmcikiU4FRJXABt4gqfzaKYaXwCLcrapor1CIBTwSD6BH4NyuKaSj6ux658HCsRQ4tBT7J7nKkLXO07ebU3OFcNOoGdqvQ1LOAYfLdQ102ydrZPndazZTIihKl220Scg5ug7/VdwSCjGP+08GXF7t0gfgb+vW98poldIpHg8PCQhw8fqrY5T3ASK/YhIIoiBwcHrK6ucvfuXUKhwQyYkpDhMlymKEHjAj0xDogctfZx6o38/b3f5jdTrzVvi06nO60aGgwG7t69qxoN9rb4V7FD/vrGKqu5LIcKzv2xWg29TP90u1iQNQJWynqVe901r59yvMlBoij5uoRCFUOpBdRQqDSsJjKMe12YDXqstWElarfXZ04hhuwEW0dZbMcEcCbgZe9AnixbFCbEpwPD3nLruxmuK7SUJ/1u2VGFo3Sdm8GLr9VmrTzA5TzX3e0sk2bHUF5nyGXX5F836le/SXHazKopF1aTgVhGue2pEyB5Pp9XhKN4iZXXCWLLOVxFgdueIHbBQFAlcqykxbxYpaIFDKWaSGFEYpbsMrQoawFN1cG2hnQPNTIqCHBQVP6sjqRs6gyVrvz4ytRxUodB0HHbHGU7e/Z7hGwm2UpgU2hxwxZhrXTx2Mz0BsfOtDnE8+zgJrLcr6JHx9eDNxS389PAu6hia7Xap2rm/5nDl3Ynnz5CoRD37t3D9AZmtm8btaWGbrfL69evKZfLQya/Op3ujeb6vub/txDpcsUm0O53uOXzIQL/j7V/yuvSgab3aLVa7O/vMzU19V6yZ+Xw3794xp/7tX9G9TiyK1mrcl0ms7XUaXMjJJPn2mhcSGm48FizISu+yDcaLF567EFghPh6ke1EnoUR6dclSpWh1ukJ9rJFZgIeyce203muKLTSAnY7i74QsYQ0Udg4zGBTaWlVGm0WwoPtdvSV77S3DnOyRK1Vll7cagpCim5D+aZneyfP7Dl7l1JR3UD3BNXqMHk42M/jaeoJ2M/O4YhG/zqDoH55Ggu4VFVt4yGPpHH0eUyEvRei4C6j0eyST1Z5+eyI6k6NaRzcD4WZD53ZgMBAfXqokusKkNcgnLgsJpCCQUOlRsmo9wQjHocmLzwtlb+0hI3IeYx6ndRVKnbxqvzn6HUCu+Wi7ON2ixGzTs+8PsTrw4umu+GgR/I1RkGg1evwOn7xc6MOK/FmCQN6SjUBEQhZrew3ctxyTHPfP674PT4NvKsq9kN1eT43+Njlui9a8oTBYHhjwvIhWrHVapXHjx/j8/lYXFx8Z5Pfcfs17PpxbPosINJlULFpiz3+85VfZLWorJQ9PDwkHo8TjUbfKBrsTdDodPhLv/kb/M3v/KuhgWqTwvdXWj+VHlOapzlRsBl0Oh65R1h+nTyN3ao15ImH0pFjVbCaUJo10vfgaE++wlZvdWQJ5XlsHw288za31N3e6+U2+ktfJuJxsLcvbUqcylW4FR4mvHazkb19aZuHE/T6IvV0A5fFjM9hJZXTFg1mMRk4lKmeZrM1usk289Fj4YiGdiZARoNqVnGO7xhq81wALrt6izFyroKYTFdYWUqyv5TFlhO56fJzLxpmIRpQnUELOe3ka8qEWQfsZdVnGwt1deKt5Roa0JBZqyXdw201qwpHfCoVz4DdSlbhe016XYrXiw5dpkQfq/HhY70mSpPXMbuVQq5L69JvN+kd7Jd5yziHtQFhv+Kz49BZGDX7MH7kNiy8Wyu2Xq9/sSt2fFmx+1zgfbdiT0QJN27cYGxs7L2970PPN+nTJmRqk2yluOrwAJBqlfhbG/8bK8XhzNETU+ZCocC1a9c+WIrEQanEn/nVX+af725LPr6STeMwSC+Wq9mMYmqEnFBiLZdlVObOcS2bZc7rY17w8Xrt4n7ZL1Rk21GriYxkpijAWiKLR8Z6ZOUoLWl+eiMSZO1lgpmw8ljAXqKAUUUVWq63mLbLt0XPI54tc/PSzOCIilBjdTM1pKqdCXnpakiFyJcbTJodjGtUrgJEXVa6Mj5/AK12n4OVDHfHI8Q1zNf5HBaSKi1WgEJFndhU6uptyJZC+oj6a3tsbWVZfZnEXISJvp37wTAL4QAWifMkrMG8eCLgoaPBniSmoTqY1TCDp+X+OehSr/yNamgNq61jERkj8RO47fIDAl6zhUquy1aqOPSYXiewK2ORMmLzkWwOVxEr7SJBnZNn6bN52iYNxk1Rvi88o7idnxY+S+KJzyM+dk7sFy4r9m3wvlqx/X6ftbW1U1GCS2bA/23xyPe9iKKfkLkCiIzazxYAQdfiz377F1guJk7/1mg0ePz4MS6Xi5s3b34wkci/PNjnT/6TX+BFKinbHu30+0zIELRBaoQ08VESSgBEHdKLwrTby0jHwXZsuEIlIt/aE4ERGcuQnigStEsTu54oMuF1X9wGv5fEWo5+X2R9P41ZRnULUKg2WBxTzo0MuGxsraSwaagmARzFi6dCBJ0gkDgsKj6/2+tj6+gvnuAt7Wrxzf0sblG7f7lNw3yn2BcpHVYYt9ixq9hvjGjwznNYTRxllImNyaDjMK08XycAMZX3AW0VxHqzQyZbZWU5ye7rDMZ0j0W7n/vRyCnp0WLhcnleUQphu1XVnsRpMWmKLcuqtE9B23abVcRDAKmq8n40qOTeNmXMwGdcHmZ0HvZz0r/lpN9Nozf82vveKOnm8Pc36XSkxDpCy0pHHJw7LoOBSrvBXrnEV4Lv70b/XfCuFbsvMrET+bJi96njbebG3gexazabPHnyBJPJ9EFFCVdtP4hIG4+hQaJ1gFU3uChu1Y4wCPAzv/8/8i9T22Sz2VNl8Ikps5ZIsTeBKIr8v5895i/8+q+c5kAq+c9VFRaUWEV+kdw6TpuQwkY+h+nSEPC9QIT8VpWVwzRmmbbbWiKLTWbQfCOZwyLzusNyHbtMS3YjmTsdXp8JeKkf1Gi2B8dVo91lYUKZuMUzZclszhNMOl0Uyw2uRZXNgU9QrDZZCA2eezXqO01WUMJ+vMCdY5WvxWRQbcOeh9GgZ/1FnMURba3+clWbF2PQbWdzJYWnJjAbkZ9l1ODLy3hQXTU6HvLQUagkAowGXdRU5su8DuuFdAsp6HUCB5dIZLfbZ3s3y8rLBPmNMqNtC46eYRB3pjAO0NZwDXNY1K9LYyq2IKCd/OU1RJJVVfaj22omUVHej/mm0rEtcihxfbnjC5HZr6JXuOFyO4bb7VddPvaOSuxUhtve14JurlhG2D2XYDHrdaBvWlnQOXj14iX7+/tUq9U3mrF+3/hSFfsOEBmUkD/2v/eMzzSxexu8ays2l8vx9OlTrly5wszMjGZyKQjCGxOtPxb5MZo9OxFLi2a/xZ3jNIWu2GfB56HabfPvf/KL/J3Xv82DBw8uKIPfRImrhmq7zb//v/4v/D8ff+fCQqnkTXdQLjErU5lLVOUFFoVmU7YSWG61Th/TCwJf8Y2y+jpNq9uj0mwzLVN9q7c7XJOZa6u22rICi2a3r/y6aJDr4QDF7TKV2sV23mGqiEGBfWRKNRZHpT836LKzsTJoKW/tZnFpsJAA2NjN4LdbsPS0n7bbO1kCditXQj7aHe3H53TUS6PRIbaRlc3RPUHQZSORUScGAOVjAlHI10ksZbk3FpY0M05psDnRMl/n0LBvfRrEBdGAeotxPORR9YvrtPs8fxVj+1Ua4h2uW73cj0aY9LkvzITGC+r7s61hQTDLjEychxbyp5ZKAQNT4YOCcnVUroJ+/nMOFCLbRt0uSu2zc1EAHvmirK5naXf71PvyN6OVS/51PrOVUrrNWMApWfn0Wk0sX5pzdFusbDbK/Ok7X2NhYQGj0cje3h6ffPIJKysrJJNJ2u03N5x/F7yrKvaLLp742G3YL1uxGvC2LUpRFNnZ2WFra4v79+/j98tbRkjhbSqFFoOJsOkheqGBWdehL5xdRLLdHAIifeCXqrv8Fyu/RaF1LtbmPRkxL2fS/Ee//Zv8870dycdHFALpXWb5dpHSjJnS4HO13cam07NoCvJqOXHhsaKCZUO6It/eURrmPiqUZE8Co6gjsZaj2RperPPlOjcmlat2qXxV8r0nnM7T+LBGq8OVkDYrn1any6Tbzfa2uuDiBM1Wl6jZjl7DbN15WI+HwlvtLp1sE59CbNWIhuQHAL0AmfxZ1UcURdaexxkVzcxFz863oMumqe2ZK6m3D6sabD7UKnqgzQRZafbrBGPBMxXvIO4sz8rLBOm1IuGmmbv+EI/GoqqVSB1woCG5IpUvqj5HzmvwPMZ9LtW274TXTUvFDkWtVTvuV/6coPNsftdtMnPLGuLl+kBsphNgryy9T4x6HbvnqnIGQUeoZ6dQb2IwS/+25Waf2rmuhcNgYL9SJWJxcM8/gtlsZmRkhMXFRR49esTY2BiNRoOlpSWePHnC9vY2hULhgxvmv6sq9osunvjoitgvGrH7tFqxnU6H58+f0263efjwIRbLm7h3vf3nAvyJ6L9Bo2cmZOqSbKW45hws8ulWiTnnWaXkV46W+anf/gX+5/21d/q8E/T6ff5fTx/zb/3T/0nRdHg9k5Y9SFazGWwyFYGVjLyIQkko0er2GK9Z2NgbJi/JaoOrMtYfR4Uy8xHptma8WGFBpqWYKte4cWkeTgAeRqO8ehJjIiBPbLOFmuIJlC7WmPJdvGiGPQ7Wly8KQNZ30poSDQD0HTRFjZ3HfryAWbtrCQDJePH0vwvFOgFMmGTaXJ2WtuNwMuKTJMmZVJXYqzSzdhs+u5mwW32hcdnMxGVmqU5gNuo5kBiiv4yjrIZoLw2+e0oeiCdQqjKWyk3WVlNQ7NE9bHHN7OF+JMKM3zM03xZ122mqVAeNOh05DRYmZQ3k1y4jNDoPNVNh4HTMQw42lc/p6war4HVvAFtJz9rB2XVi3O+WtVGZCrhpncuHveuMsJ0uAhBvDVdH7/rCvMxfdCeY9wTYqxb5kbFrQ7+HIAi4XC6mp6e5d+8ed+7cweVykUqlePLkCa9evSIWi9FQUPG/Ld61FfvFrth9/Pm6L9yM3dvgTQlPuVzm8ePHjIyMMD8//9Yl7bclWlFrCKvuOg5DFRDxG88u1gHH2UWuK/YJ2s38X7796/yZ3/klnuWTb3UnKIoi/3xvh3/jl36Bv/PkO3T6fXaKBaY9HsnnV7pdbgSlK1ONbpf5gDRh6op9WREFSAslbvvDVPcaGBUOS6Xqgl6hSthVUBiejz+ymozc9oRYehkHlBWViVyZ6xPKhsSlaufCvFjEZKN3qULU7vSY0CAWACgcVdC3xDc6ca9EvRxuZvE7tZHH8ZCbQv4ikTmMFVjw+IY+16DXcXAkf2NwHi6b8qId36vQO2qhrzewmZQXqlEN/nUTYfX5urGAi3JNmWw4bCZVEikAMRWRBmhT8Q7aMyIHhwVWXiVIrBbwVw3c8Ya4HQ3hMhvxWNRbzBN+N22V728QYD9XVH2vqgbfva7K9c9k0LGv0qqtKcz1AqSbdR56o+xs5MhfShPxuOSPb8e5Y+++L8qLvTQAYZeNRP1iRd+jN2PVX7zOOPUm2seijW+MzStuIww6R8FgkPn5eR4+fMjs7CwAGxsbfPLJJ6yvr5PJZN6Lg8O7ELtGo4HVqu268F2Lj12t+6JV7ODNq3YGg0HzyRKLxVheXubWrVtEIpG32bxTvIuY4YcCf5xOX8CnF0l0YriPM0K3akd4jGcX8KNmEQGRb6UO+DO/98v8J4fP+fX9DQqKw8YD5Bp1fnljjW/+4v/Iv/cbv8Zq7mJFzG+VnzMSFY68kkIQ935Jvs25kTsTSgjAV/yjbCylabS7A1GDDIFbiWcIyFS3VuPy9iYbySyTMvFc2+k8M0EfYZeDkZ6V9XMRZalig7lxeYFDQ6UiUqi1WRwfEOOrET8bq8M2NgBr22lCKpWqqyN+0qkyh0cFFlUI5QU0e9QbbYJ6M4KGq4hfZv+ub6S4G7n4uTNhL02NViHlsoa2aKdH7rCFKdNjMeTDbZMWCBg1LGRqRtEAPrf6fN14wK1KIsdCHuoq5MduMaqqeAFJm5dqrc36eoqNlyk6h21sdYEHkQizQZ+sSEfL7OaEz6140wODFqfa7BxAXCWzdtznHsqYvvA5OtgryX/OjNuDtWrg1UYKKZdKObUsQLE3uE7d8ARZ3jmzLon4hq8Xozgp9C9eUxfsIdYrGRbcIa441bOAz0MQBGw2G2NjY9y+fZsHDx4QCoUolUq8ePGCZ8+esbe3R6VSeSsRhiiKb12QAN7ptZ97iHz0at2HqNhp9zP4nEBL5azX67G6ukqv1+Phw4cYNAwYv4/PlcOi/Rr/UzOMy1im1HNx2+fhX6ZTdMQeN/xevpUckIFks8wN/whLx6Rsp13jv3n9LY7+RZXrviD3QyMErTa8FisOvYnDcplkrcpyNs3rTJq+KDLj8khuw1o2i1mnv9CuOMFqNoPXbKYg0UbZLgyqfbvF4tBj6XqNm8EQrzPpocfK7Rb3wlHWclnmTX5eLSU4uVi3+yLTPhvr2eFFsNfvM+H3kK0Ok9m+KDLidcrO1HlsFuSEoRGHne39KnGJ9ARRga/vJQrMjQfYkDBDPUG+2EAnCAgV+YWn2+sTcdpJK+SeWnpnF4Cj/TwOq0lVheiwmtg7NkHe3c1y59YIzw+Hf4/zKObkt2FlJcGDxRGexAfk165RMW426jiMq1f2RkIuksepHjvLGfR6HbcXQlTpspsqns6exbNF1fcqqVTiYFAtVYMWkYbXaUFltzIWdLN+qDwfGXDZyGqYHdyLl6ge5/K6LUbGJ7wIVh2xcpnssfmxWqsWwG23Qk6ZtI15XeyrCCciLgfJqjKxc9rMUJR/fNLnYas6/ASHych1hx9aIs8z0ubtggB7Jek3txoN7FaKTDs8HB5WOF/EbOsu7qPrBg+xcoW64ezYmbJ66Ao9Ov0+3xi7Jv8FNEKn0+H1ek/FcK1Wi3w+z8HBwamvnM/nw+fzYTZrE1a9DT6mkvczhe/C3fCFI3b1ep1Xr14xMjLC+Pj4e4vieltiVywWWV5e5lH4j7Dc+wfo2g6K3TgCOkQESr2Li6HFdHF7D2sl5rwBlnNplnNnK8vD4ChPji6KDwC8VqskCat22lx1ONmUiPLpiSLjdocksQPwWqzsylyxlYbA+/0+I007qxIrYqHVQ0D6nNvJFDDqdJJ3/2uJLHaTkZrEvNPyURqf3Trk+n9/NMrSsxhumQrHZizLdNTLblKamAgqF4Z4rsz3Xp/gyXf2FJ+3up1ifMzDoUSuqc9pZWfjrNJQqbZYGI/yIqbMJqYjXjbiR6f/v7WaYnTCyZGM6tTnshGPFRXfc3kpzv2bIzw9SpHJqatXAUIuC3EV/zKAgMd2SuwAer0+m68HNzZBt4WRaR9NeqwdKRMkm9nAwfEMlRwEUPW4A8hpmK/raCCIFg0eb2GfQzVHN+i2kimdHcONZoeNjbPjYCbswhuy0UHEqNcptqO1kD+z2gHOIP9XjdjVVTopbrsFzr2FANwJhknslViKJVm8Kt9VGfe72W4VJR+bDLhJiVUauS6Nc99XJ8Bu7ew1YZONw1yNmYiH150BgRREMLWNNC1tDIKOHx59d2J3GWazmWg0SjQaRRRFqtUquVyO5eVler0eXq8Xn8+Hx+ORrK69K0H7UHGUnx98933/z3wN9n22YtPpNM+fP2d+fv7UD+594U3tR0RR5ODggLW1Ne7evcuPXfmj1LoRXPoerX6bW57B7Fq8WeC656z0v1pJ4rl0F+ewDs8ubZVzknYca/ksFpk2Vk+hJB+v12QP/9VsRrZys5rLSqZN3PAFOdosYZQJuU9XaizI2IUU603ZxwbWJ9Kt026/z9S5HFSdAA9DUVaex+l0+rit8guv0lD3ZizLbFReRe20mikeVFS92UQRbEj/NpM+N/1LC/TaepJxBXEHQKt0kYy3Oz0sTWStWsY02HoArC7FeTQVJZnVZnNi1HiuNZvyi3+l1GT9RRxbXSDYNHA7EmRxIiR5/I/4nar5sONhj6p/ndtmUZ2vA4hJkPHLKFbVfeB0Ggz8PDLG2idIpMqUknU2X6aw5+CWK8DdaJiwc7jVryXX1qigfj+B2s8rCHBYVP6s892CBb+feYOXteUUpdpgvykZG3uV5uusJpxNM7naxf0/HfRQ6Qx+f0GEQN9Bs9cHy9lxc8cVJd2osVHN8AeCE/jMH3YeTRAEnE4nU1NT3Lt3j7t37+LxeMhkMjx58oSXL19yeHhIrVZ7Z0L3ZcXuGB97vu4NfgZBEPSCIDwXBOFXlJ73mSd2bwqpypkoimxsbHBwcMDDhw/xyAgF3vfnyuEkGqxUKvHw4UNsNhuCIHDb+YN4jHUavQY249ldu9969jN1+j3mfRdFCSvFNI5LxKrQanIjNCxsqHU6LMjky+6US4zJ2Jtkm02uyDzW6HaZ90uTKam0ia8ERthbyVFttBUd9i+LDM5DScl3mC+jl1lptlI5zAY9LquZCdHC0lL83OvqeBzS27O6nybqlyc9l7Ncz+Oq18PuXpYb0+pznNuHOeZHL+5Lk0HP0fZwq7ffF7H2BASZC7TXaeVgZ/h1saMit2RUwo2SevsSjr2Xyh1uj2mb9StoeF+9XuBQgxBDAKqVFptLSXaeJRBjTebsLu5NRJgMeQYkQ1Q/F70yv/V5jAbVRRrjQTeVhjJBtJgMmshfuqBe1VQjrAD+Y2++VrvH5laGtZdJyttVJkU790NhrocDTPs9VFvqqtkjDebFRyq2KqNeJ1UVf7dYpcJiIMg1vYfd1Rx751r3HruFeFl+O+Tm64w6Ha1qj0OJuUWX84wgP3CPsJ7NDap4jcF3ceiN7GcrXAm66fVF/uTETcXt/xAwGAwEAgGuXbvGo0ePmJubQ6fTsb29zePHj1lbW6Pb7b6VCONL4cQxPjapezN+/X8CVtWe9F1H7C77u7XbbZ48eYIgCNy/fx+TSV22/zbQSuzq9TqPHz/G7XazuLh4Qc30J8d/mFLXiVmAXLtI2Dy4OG/WjvCazqp06c7FBaLZ6zIfHCZWHaSJUUXGEgAgouBCrhQplKnLt49O0iYsegMPHVFevU6e5sAvH6Wwy0QIrSWzsjmwu9kCsyHpKllGodpXbra4PzGKp2Yglb7Ykm13ekzJpCH0RZGgTHQZwOZhlisSrx1zW1k7VtimU2UMSgzwGIVs5QJRnB8NUClLV3v2DvLMyFTZJoIu2bvylaU410cu7j+3w8LB/nBsmxyatQ4br+LcGVcmd1G/k3JVXVU5OeLTlNkaT148/kVRJLZfYO3ZEZmVHMGWgYDJzuK4dDXvdPs1fJZew+/lU6gWnWA8NCAHStCSbgFcaMPKQS63N52psrKUZO91hlDbzKLDx/1ohBG39DEUcdspNpQrjS6LmayKZYpfwQTaZjTyKBol0DSxvZLhIFEces5IUP6mSiczX6cXBO56QiwnM8MvAjLdwTVr0upm5bi1P+KyUO0OCOi8JUyh1aSua/JV3wTfE56Q3YZPC1arldHRUW7dusWDBw8IBoOIosiLFy94+vQpu7u7lMtlTdW4Lz3sPl8QBGEM+GPAf6/23M88sXvTdun55xcKBR4/fszU1BRXr179oLMEWohdNptVbAXrBB2z1q8SMvdpiTXGj1suHbHHjXNVuli9xHXfxUU51xkmViv5NGGJE3ejkCMkM5SrFPm1XSkTkLnDOyiXmPNJE61Cs8nD6CiTPRdLmxeHnzt9kWsyyRAgnwMLYFHIlKzJVCIWIyGyeyWyMrNhm7GsrJpydS+luIibLtmtWEwGupmz7cjmayyomBoD5EpNZkNuYFCdyh4qV7EyiSpuCSuRQly+wiGKkN4rEjy34E4E3ZrbM1aLkYODPKIIay/i3B2X/15awuMBHFZ1IUY0PIhiU4KuL/D6WYyd5zLVPAb7dS+hTmLTGoyStRBELQpdLekWYa+dckOdJB9JCI8uo9vrs72TY+VlgsJmmbGOlfvBMDfCQWzHcWchp3rc1JgGq576pflcnSBwPeDnnieEKd2Hap+jtPw26xXO9YmAh+qlm1WdIHDbFaLTldb0e6xm9ipFLDo9Qk04NU232AYHyJTVw4tkipDdykGtxH3fGIbPmHpUp9PhdDqx2Ww8ePCAmzdvYrVaicVifPLJJywtLRGPx2nJzEafCDW+0BDho8eJaVfF/m3gr4BMxeYcPltH6nuCKIrs7e2xvr7OvXv3CMq0Ht8nlOxORFFke3ub3d1dHjx4oNgK/jNT/zq1ngFEkVQ7huH4JzpJojiBw3LxQrdbKTDjudiiFYEJj/RFN+KSXkSKCpFfPVFk+tJnnIfcnN01r59+pid5Jw5wkCvJtk5Xj8UQUlhRsDfZyRSYDV2soD0cibLzOs1hssi4X/pOtdZsMzcufbx0en0mgh7JxwDWDzJMh8/2z0LAT7l0kWDu7WVkjX7PI5trYjUZmBv1U8gqE5lmq8foJQI/GfGQSigv7tVaC7eoP523a9e0RyFNRjyn6RkAqy+OuDcm43dYVyciMDDoVYPfq15hGI2e2ZNIVfNuR4I8mh3FqJK44HVaVaPNBEGbAEPLfJ0W4hDyqi/EUZ/zdC5NCfFL5C9XqLOynGTndRpdYhB35jOYmAv6FP0j5TKczyNdb+A3m7hqs3Pd7CJYM7K3kmN1I02r06On0o9K1+QJttt58SZVAO56wizvphFM0teVidAgRm3REiZ2rsWbEhsIooC+ZaAnikwEHSzYI/zwxFXV7/gxcN7DzmQyEYlEWFhY4NGjR0xNTdHtdllZWeHx48dsbm6Sy+VO27a1Wg2bTdtNlxyazSaPHj3i9u3b3Lhxg//0P/1P3/k7fdr42HFix9eqgCAIT879+3Pnt1EQhG8AaVEUn2r5Tt91qthut0uj0aBWq/Ho0aNPzaNHrmLX6XR4/fo1drud+/fvq26PxWBmzHoPgRfkux2uOp2sVkqkWyVu+SZ4mR+0DNbKSayCgcY5Lw6f3cJO8eL77VYL6AS43AXaq1Yw6ARJD6uugtfUbqmIXhAkY3+WMmk8ZgvFc952DwMjrC6nOOiLTPo9kmao2WqdW2NhXsWGrQwa7Q73JqM82x9W+KrZm5wsRiaDnkVPgKUXZ/N06OQrKPupgqyacGU/jddhpSBhtwJgPV7kbk9GWHtyNPR4rdHl5sIoL7bjQ4+dR6na5Oa1KPWS+gINsLWT5fr1MKuxwfHhMZmQdsy7iMPDAjcXR9gqlNjf096G1UvcZa68POLuYpTXqezpcWUxGTjQYHPisJk4Opd2IYeWRHLFZShV5qvlwWze4nx0UM2b8ODw28g1GxykSxfoRdBlUTUUngh52FdJt7CZDZJK58vIKFjdnEBLQTXgsZGQmCk7j7DXTkphnq/XG8Sd1cst0sUaep3A1YgLt9eKaBDoiH2avS6VVpt2t4fPZkWvE9AJAkadDqd5YPLbqNSwGS0c5avkSw3qSN88xBTsVFw2M7GS/PepXcqHve+L8HprcC05lFD5A/QMfe46I7w4PLvmTAVdbPdz3HeN8uxo8Pea2CIguBh3aDMQ/7QhFycmCAIOhwOHw8HExAS9Xo9isUgul+Mv/+W/zMHBAbdu3aLf7yOK4lt3s8xmM7/1W7+Fw+Gg0+nwta99jR/+4R/mq1/96rt+tU8Pbzbj9qGQFUXxgcLj3wv8qCAIPwJYAJcgCP9QFMWfknryZ75i9yYHXLVa5ZNPPsFgMLCwsPCpGi9KEbtKpXKaanHt2jXN2/NnJ75JV9QDIjUOuWYfAcBmPnv/Vr/L9KUIn9VSGuslT75Moy4plii1WrKJEivZDFGZEn22XudGQLqi1+n3mfUNqmQGnY5H7hGWXidPZ4usCl+/oWC7EC9W5BW58QwOGcXqSjzDXNjPtM7J6spFmnOQLjLqk26rFioNFqak902702MyLF+1XDvIcGc6wuGStN8WwO5eFptFvTVXq7aoF7QRO4D0YQGLUY/JoGd/S3quSAorS3FujgaGVLdy0AkQk2kPry4lmHW4cFoGv8lUxHuhsieHiahXNR9Vrxc0pVwkFVp6J6jWWpeqeXl8NbgVDpwqbbW0peXENucxEfaqCh68DiuJnLpIQcq8+DK0iCu0VP58LutpK1rsixzFS6wsJ1l9mWDrVYrYco7mfp295Sz1/QaV3TqlnRrZrQq7y1lWXiXZ3a3Qb4vkFeYCAy4Lhbr8cT4alCdVBr3AzrF9kwA89EdPSV3U5yQrMfurE6DSbrOTLF74u9djwYuR1dRAcDTjc2PumfnG1Jzs539saE2d0Ov1+P1+5ubm+Pt//+/z3/13/x1Go5Hnz59z584dfuZnfoZ//I//Mfm89ps7OCOQMChidDqdz599ysduw2poxYqi+B+JojgmiuIU8G8CvyVH6uBzQOy0IpFI8OrVq9M5gw8dvHwZl+1OEokEr1+/fqtUC4/ZTsR8DTNGBKFHtZMhbPawWY0TtZ61okrCxYthrSuteK03pe/M231pMiWCrDoWBnFhcjiqVPBZLFwTvLxeu0imtvNlnDJRSJupHJM+t+RjyVKVGzJiiEany5xMRuy030Ooa+EgJk0GlNbtVKEqSybXDtKyge8OqwlHU1C07ajWW1wdlU+zOIGx2cdv055bXKm2mXTZiLrNNGra2p8naCTrjCksoOcxOeKjqmD+u7ebw9PWMeJ1DM0dykHLUjAxqi6uCAed5IvKPnAWs0HSLLnR6LG1nDpV2traBu5NRpgMuWW3Ty1tAsCkMB92AiVxwAm0mhdrIYhaKn9KKvATTIQ9qqIQQcXCJRKQPu9PX6+w+yaDHlq9HnpB4J43wqvNs2tO0Cfdtp8OeNDVddQuzeUlOxXcHQuN41Zl1G0nVqnwQ2PTitv3MfG2cWKzs7N87/d+L3/qT/0pnj59yk//9E+zvLzMj/7oj/KLv/iLb7wNd+7cIRQK8fWvf52vfOUrb7w9HxOC+PH/vW987oldv99ndXWVZDLJo0ePcDqd6PX695LB9yY4qdhd3p63HU79s1PfRGRAggzmDM2aGYNOz9VzKtFMr8H8pZm3cm/4zne3VcMvIXpYzWVlK3Ob+TxGmQrjqkJFz6Y3MNf3siNBpjq9PnNheb83n0yUFSgbqR7kikMzendGImQ2i7zeTMjmjsYLDaYi0tW3ZL4ia0/SbHeZjg4rYI16HRNmOy+eHzI9phw7tLmVxquQ3To94mN/I8vWVobZcfl9dhl7+0UC5jdTurldFrbWknTzTdx2daf7k2qcEjKZKs14HYOGsT0BkSOZ+cvzcKhkzQIE/ern2/iol15P+Woa9NvZXEux9nRQzQu2h33zdMIgeUQNWvJhdRqobUQD0Qp5HeQ1fJ4W8qelw2BVUB2fQClNBUDGyvIUCQWbE4fdjEmv56YzyNL2xSp5A+lrRtBiY7dQvPC3Ua+DgN7OfmOw7/Q6gUy9wTevXNcUX/ex8C45sdVqFbvdjsFg4Hu+53v42Z/9WX7v936Pb37zm2/0Pnq9nhcvXlwQbXxu8L7sSt7135tssij+jiiK31B6zmee2CmVdZvNJo8fP8ZisXDnzp3TaLB3ifd6W+j1+lNrFbPZfGF73gZhi5ewaZx+3wCCiNEaY0Q3SayVukC4rOaL+2eznGPSffEOuC+KTPs8Q58hAmMu6SpNsdVkUUZEIVfRuxeIkt2q0OnIV/QO8vL5sSvxjCxp2ErnmQlKk7BstX5a0dMJAg+jUdZfJOh0+rS7Pa7KiCEArApqxUKlLl+120/jsp2RIEGAxVCQvc3BjFurrry4ttpdxv3ylQrruWJCvdjSZJMCEPQ5yG7nsZi1H3vjEQ9iXySfqxE0mjGqiDvURBkn8LgsrD8+4M5IAKPC9o9FvZQr6i3ngooaFqCtQaFq1pAAEQpcJIgns3nnffO+emWUEb9TkZI5rSZN/nVJDTYnWhDyqJP6gNumKU0jq0ERXK4r25y4rAbSKp+VUJifc9vNZBTsVqqdJnNmD6t7F0cPzrdoz+OuL8RRZfjzRnx29s+JSRYDAbbLBf7k7ILitn9s9Hq9tx45qtfr71UV6/F4+P7v/35+/dd//b2954fHZ6AN+wGyYj/zxE4OuVyOp0+fcvXqVaanpy8QwI9B7KrVKvl8npmZGWZmZt7LnMGfnf5xDAxOPLulystMnIghyt1zZsDr1TR+y8V2nV3iV43VSpLu8BuFvGwKweVWxYXX5XOnBFMvCHzFO8rq6xTtbp/VeIagTKty4DEnPb/W6vYUK3pys3QAlWYbu8nIojPA0suLwoTteB6rDNFZO0gz4pcmt0fZMgvT0tvabHeZOfaB0+sE7o5EWH919rnJTJ25KWU19upGkrHgMLmbHvGxs3YWEZVKl7kxo62dH3bbyWVrXJWpREqhmDojHgd7OeYVfoOxsFvWKuYy/O6B4m7tdRx/B9mUDKXK5QlcTotqVU+nEzjUIMDIqihdAdoKNycns3m9YvdiNW88hOPS7GTAZVFtewbcNjIaSNRlFav0tqk+hYhPvfLntltUBRhGg45DlW3yOZUrekG3jUxFnviNBl2yBQ2HyUAz12IzNjwXNhX2nrZUT//mdFMsNjgoD29ztwvFY1sQs15PTyfy9bEZgtbPts/bu1TsarUaTqe2pBk5ZDIZiscEutFo8Ju/+ZvMz8+/03t+6vjY1bovW7GcWodsb2/z4MEDfL7hlpdSrNiH2J6DgwN2dnZwOp0EAuqzU1oxZQ8TNIXp9IwgQMRb5Xf2Mtj1ZxL1rtjn6qVq3G6rPCSiSNSrkvN3xVaTxZA0ednI55iQqeiVWi0WgyFcJjM3jEFerZypVkXAL5O7CtBWIN172aJsisPyUZqgRCwSQLPTYdHuY3NrODu12mhzTcZEVxQHKkI5lBRsKjYOMngdVhaDQdZeDCtgW03l+au+KGKXqOqamsNn+tZ6Cp9b2ZrAZNRzuDn4/mvLCeYm1Y/FgM9O6ujiAr6+HOfWpPT+8mkgYScoF84W7GKhRWE7z93J0FD1saKhWjd2zsJEDhOjPhoq+9zrsZJMKxMWnU5bAkb5WBl9Ws17nkA8anHN4ebeZISJoFtTPqwWohXR3GJVJ39abjmVBAsnmAh76HRVbqBV5uvCKu1lncx84oTHxQ13kERRep/o9BeJudtkolvs4vcNn0M3AgGeps5m8+75o6wUM/zk3KefNPGmkFPFasH7MChOJBL8wA/8ALdu3eLhw4d8/etf5xvfUOwSfvbwsUndF53YdTodnj17Rrfb5cGDB5hlTHY/rYpdr9fj9evXlMtlHjxQUiq/Pf6dyW+gEwdVnaCjid3e5Dd349x0jp4+57CRv0CGGv2eJImTG0Kud+UXw5BEzusJdAj4KiY294cD2Q8rdawy3lcbySzjMqamuVqDqzIt154oSr5uPhygG29Rr8oPdB2ki7LtzJW9NAEZ0hTLlFiYkiY5giBwKxhkc2nYigXg8KjAzJh8uxVgay/L3PgZAZufDLK/Oaxobba6RDzKbZOrkwHqlXOGyAdFXCq5onJD+2svj5gKDO+TbFpbtc7jtnJ0ac6y2+2z+izGiGDm2nG102EzaSJRWrRQTpXvChANKf8eAOMjHlWCaLMaJauDoihyuJdn7ekR2dU8Qr7PnWhINtP25DVqCGpQsWolf1rSLQwaRC92m/o8ZlHFTFl1vk6ibXozHKR8WFf0viuKZ5+rEyHSs5Cu1KgKF7fHZTRdEHQF9CZ6+h7XPQFuB9TNxD823nXG7l1bsbdu3eL58+e8evWKpaUl/tpf+2vv9H4fBR+b1H0Rid1JS7NUKvHJJ58wNjamah3yaRC7er3OJ598gtfrZXFxEYPB8EGUuDfcE/gMfhptE4KujdvWAKEHHRNzpsHimGlVmbJcrKRkO8OtneV8mpDEHdp6PseEW5porWYzQ9U/gNv+MLsrOawyfnC1Vof5qHwr0u+Qv1OsKORXriez2M4RxvujUQ6Xs1RrbbaO8ozLVBry5bqshUm312dUoiV6uj314e0Jex0Ee0ZevzzEZpOvyrQafdWTrFFpoxMGi2ktLt+SW19LMjsuX4Vr5C8u6pVKk1GZSLYT5BPy1avUbpkrkbP94nebSaW0zdeNhuUrbOlUmf3XCRaDXubG/ao2J4KApIr1MpQsNU6ghUS5NFiYjI+oW5j4PDb29nNsvE6czuadVPPOK20PkuoWEz0N1xYt5C/gtmlK09Ayg1dTIb8eh4W8xLlzHkrzdX6XjWTlbFsF4EE4wuZqhma7S7ou/T18Dgux6tljd91BdnNlzAYdm5fsPGatXmKts2PaJRrZaxT5swv3FLf7s4J3IXbve8bucwmR9zcn9+WMnXaIosjh4SErKyvcuXOHcFj9LupDE7tMJsPz58+5fv064+PjwJtHn70J/vTU1+l2B1WsoLWP09VguZTiINFhVucBwO66ePe8Xy0yd6lN3RdFJr3SxCdokz7Ba50OC4EzgiYAX/WNsrGUptHu4rbKL4LpivwCspaQF0oclWpMyWxnrdVhfiSEQafjQSjCyvP4hQXWpaCszRRrsm2old0Ufpnoq8N0kevnWpNXRwP0E03SiTLNVpexiDwpTKTLXJ9Vno+Lp0pcHfFyfTxAJqlMnArpMgbD8LeYGPES28kN/X1rPcVNmc8fi7pJxeUH+3s9keROgSsjg2MvIvObSKGrsugDbK2lEPMtbkX9RBXakZNjPmoqBMHjsqrO4AmgaQavomDlcgKDhvSQSOji/jpfzcus5Am1jXxlPMpkyKeYaQtoEmBoIX9a2r4Om4m4SkvXoBc4yBQVnzOi0s4Nuu2K83Xn7VacZhO3PEGWVpIggs9lIVaUJoWj56qy93xhXh8MKuBXxvx0zxH7WZONeKnIQWXwXW+4A2CESYeH7x+bUtz2zwredcbuC0/s+PhWJ19Iu5NOp0OlUuHRo0ea5wE+1IzdyXzf3t4eDx8+VIwGe5946LtK0Oyn3DJjNlUxGzuI+gYRu5G1eIv7zgnWK2lGL7VN7RImuFslabHEaj6DVS9decodWwBYdDruWsO8XE5wMqmzfJTCLtNyPSqUZat2zU6XubB89UlO0AFQqDWYt3pYlmiBru2nifikL1aJXIXrMlW7Tq/PWMgj+5n1Y6JyZypKcilDrXq2+O8eFhWjrjKZsioRKBWbpCRasJdRLDYl82ZdMnFuADsrSUZDw4usV4EEn6DT7pHdLTIeclPWmIJhMunZ3x8mmZeh0wkc7uVYfx2nsJllMehlMjxMkh0O9ZbfiAK5PsH4qFfRfw8GGbhaqoPprHo7U60SWSk36de7itU8GCRglDWQTS3kTwvGg+rzjOMhD62O8s2zXkXJHVaxpukf85VrQT/Omp717bPzI6LQUu8cz9ddd/tY3z93Tp1zEPCZLRRqfaLHx41J0JHIlsHQ44cCI/Q/ZfHd2+JLYvce8LHbsF9EYmc2m1lYWHijg/dDVOw6nQ7Pnz+n2+1y//59TCb1eZ73iT975Q/TaHoBEadexOlqkNW1EASBb29mWTRPMum+eDe+VEzhuaSYzbcaLIaGZ8ZqnQ4LIWkStlcq8jAygr9sZHXnIvno9kWujci3XJVmp3ezBVkCt50rMSLRRpz0uemmWpj70odury8S8spXJWoN+crPyl4Kn0ua7MQyRf7Q3CQbT2L0LiU0dDq9oerMeWTzNRauKFeao04HU1FtfnWrKwkmIp7T//d77WzJzPnBsQVIrXvBAsVo1HOogUgCNBptTI0eKChFzyPss9Bpq59/E+O+U4IsirC5miS5nGbSZOHOZIjgsXVHUUOLVUu1yu3UkBIx6lH1uAv47GRUlcEi8YQ60TqxBpKq5p3M5o3IqInPYzTg0kT+tChrDRqyX50yqvfzULM56auUKpLVKg9CEfbXc0Nt9r5e+rU6HeyUikzYXaSS1dNYQJ0AO+Xi6fPGjE7KzRbJ7mAbb3sjGIx6XAYzd20uXrx4wfPnz9nf36darWpq4X8MfJbsTr7EZwefeWIHb97mfN/E7m2jwd4nHvpmGbEFKTdtuC1NDPo+bXOJuWMvtGf7GVLpNhO2szvZTr/PVf+warguSrfJck3pBfReIIKxqCNfkX7dQa40ZBB8grVElohL+uKRrzVYlLE+EYHQpdfdjIYp71bI5mqk8/KL5uq+vPnvfqrA/KQ0Ee10e0xIVO1sFiMLPj+JXflZqNXNJGGF9ICd3SxOGfPf2YkAG89irC0niIbVF/F+X4R2H/0xKR7zO1XjwNKpMrPnotBmJwMXqo5qcFlNNOJlxjVUxhwSZthSsMuIHZLxEqtPDylv5VkMeAgYTYwG5PftQMVaVP28kgb1rRZSE1LYFoBwoMQP/6E0ZQVFNZzYs0hXByvl5ulsnpDtMudwc29ioLSVOtO0WMZoFVdo8a+rKszBDrbHQqKgrD6OFeVJ5mzIh6OhZ2k1OVzREOBA5rXTYR8mwUCv3L2wjdNRH6VjO5P7/giriSxjQRdHtQojNidLiQzjASf3vEHmr17lwYMHLCwsYDKZ2Nvb45NPPmF1dZV0Ok1HwQbq08a7qGKr1eo72518N+Bjt2G/kK3Yt8H7bMXG43HN0WCCIHywKLN+v88fN1+hUHeiM7TRiyJ2e4ua4ewivJMvEem6+Yp7HLNucLIf1otD/nXrhaykWGK3VGTWe7b4O00m7jsjrCyleX2YxCFjPZCt1lkYkVaO9kWREYUKWl7ByHc1nsZ1bJvycGSErVdJmq0BYc9W2sxPyBM0pTzXpkKQ/MolUhj2Ooj0zWyvpThKFJkakyZe/b6IV8GOpN5oMz06vE0mk57GsYCh1+vjkGlrX8bRUZHpiBOrxcDuclL9BcD6SoJbx/N2fYXIMynkUxVq1Rbl/QJTI/LkTq8XiB2otzIB1XlCGAhKVp8ekl3LEukbuD0SYH7cf8FGZGLUR12hEgvgdJg1tVgTGsQhlyu2l/Fvf+PbPLi5rfo+E6NeVfWtXidwcFQktpdn7dlAaeurcZaCcTxuUVJIZziBFnGF12HV5F+3n1auRqpVGaN+J4XaMPF1WEzci4TxiEaOZH6LsaCbooxpsctpxt81Dc3u2ZyD/TRic7B5NBgT8PmsCCK4MQMiVoOer0fO3AbMZjPRaJTFxUUePXrEyMgItVqNV69e8fTpU3Z3dymXyx+1mvcurdhWqyXrLPGFwscWTnwRxRNvg/dRsTuJBkulUpqjwfR6/Qchdq1WiydPnnDHNcmUPUy16SZkHagFa5YMU+cyVjPtOk/XUwTrLh54Rsm3GtwIDJOukIwfnNNiwWYw8pXAKOaMjuVjX7ROr09QIdKpqUCk15NZ7CbpGbCDXIl5mazXVrfHtXCAu74wSy+Ohu7clTy0Ng4zOGTEGXvJAtdkSGG7c0YKr474EZNNkucEBo2WiE6mfby+nWIs6pHdprWN1FAs1MJ4kFzybCHd2c5wfVaaJF9G7KDCdMhBU8VS4jy2lhPMz4TY3Rj2+5PD2IiH9HFbsVFvk9vOc2VMmjhPj/uoqwgdADweMxkVPzngQopJIV9j7dURu8/j6NMN5r1ubk8G8bvU24JjUY/q3JjXZVLNmVUzQZ4cyfJ9D9e5OrGB2vCMXAX3PMZHfTQv5dE2Gr2zFIx4i3mnh7DTLVvNO4EaIQVtmbUTEe87+9cFLyVk6ASBO6NhrEVYWU7SUriOen3S1UmDINCpddnPXSadInvVEkadDlvHQKPTRRBgt17krj/CRjbPjdEg93whrDKzqoIg4Ha7mZ6e5v79+9y6dQubzXYao7W8vEwikaDd1pCh9x7xLsQOtMXGfYnPH74rf9V3JXYnROpyVNmH/lwplEolnjx5cppo8Rfn/zCJqgVBXwNRxGjsYfScLZB75SJzYR/JYo0XaxncRRsBnZ0rLi+6c6W7lcJFGxOdIDDn8WNu64jUbbxcSlC9VAVJN9qyM3GbqRxTfo/kY7VWh2tReaGEXKs96LDRybbYkTAdhkGixJUR6bm0eqvDVQVrkLbC4PfqfpoHV0ZILmepVi62K1OZCtfnpCu3ojgYvpdDt9fHc27O6+pkgLXHB0PPSxzkMBrVT00BMNUFtTX0AjqdHi5Br6rCPA/vpdm0VrNDcj3NdYlkDZMG/zOA0RHlLF0Ao0nPwZ60CKPb7bO7mWbtaYzcVp5RnYnbY0HmRn2YNChWpeBSSUmAQZVNqTr4U3/i99HpwOMqMzWqLCApa2iFO1S8+cS+iNDps/IkRnb13GyeRArGfkrdVkXL2Itdw7GTlFGsnqAtDs4/AViIBJgxu1h7laRSa6HTCexli7KvrUr4buqBB6EoS0fDc6NTES/ZRoM77jD7xyMcsyM++qLIdnrwOXazkT86Oq6Z6BiNRsLhMAsLCzx69IiJiQna7TZLS0s8efKE7e1tisXiB+vgnKDf778VOfuszgx+6vjYookPJJ54+zDTTxGCILzRgfguBKtQKLCyssL8/Dx+v/bwdRjc/bxPYheLxTg8POTu3bvYbIM23z3fFLP2MOVGD6+xR6ErUtKl8TrCFKqDzzaaz+7gCvUW31o/ZNTswNOyMhF2YTLpEfTgOlbbNZtdMvkqh4kCh8D9iShxiXZMtdPj1miY17HU0GMAHpsFZNayw3wZvSDQk/gdVxMZxr0uDgtnrZdxl51Oust6OcN00M5uRnruRynXdPsoh8VkoCmRH7qbyDMZdLCfuTgErxMEFkeC6Ms92QpHIlnCaNDR6Q4/vrmbYXYqyNaetDBhYzvNzFSAXLFGcbcgeVJXKm1u3B7j1Zq8IAJgbibE+rd3uXFvgtcqzz2BTicQW0sRdFupNzuqVRwBkcThcAuz0+6x8+KQ2/cneXkcvq7XCRxJPFcKNQ3zbpGog8N95ZafP+AgcTxflz2uAJpNBman/RgcJuLFKrlSXZPNSUuD4MOhUGWbn0nwlVu7p/9/78Yee0fSNxcDg2P1faUlQ9d1jnhXyk0qrwfHgqATmJv04vBaaQt9lvfVq7QpDXFrJZV82KDHTqosP6cnCBArlLk5EqKWabCzfPFcmRjxsFkoSr7WYjKwk7u433TAbW+IDtLHstNt5lY3yIuDs5EFo1PPeNvNUiHDfNDH909MYRAEeIvqlyAIOJ1OnE4nk5OTdLtdCoUCqVSKjY0NrFYrPp8Pv9+PxaJeXX6bz/8Yr/2uwXchx/2urNi9zYydKIrs7++zvr7OvXv33pjUwfur2PX7fVZWVsjlcjx8+PCU1J3gP7z+gxzVBUz647teAZzhKidH6FIuTfhcq1Vk4F9Va7ZZ3c/ycjPFi7UUe0dFXm8k2TzIUjw36H2QL50O5l9GpSV/UV9JZE5n4i4jU6lxY1S+xRhwnn3HW+Eghd0apXLz+DPFC9XG81g7yEjmrcIgoHx+Qv4zu5cMZm1mIzcCflafxljdSOJySFff8sU61xS86RrNtmJLrN/tEbVaqRTk5wvXl+NEFNpiJqOe5MaAUK2/ijE24lH4xDNEwjbymQr7W2nmJ9WP8cnJAAUZaw9RhNUn+9wc92M06Jia8A1VOKXgdFk42FevHplk2vfnEY4Mz3K1212211OsPz2ksl3gVsTPrM/FbNQnmz5iMRtI59RJVEG2VSvyv/uxb134y72Ffdn3GR/xqBoc26xGYirefAAVmcqf2BeJ7Q5m82w1CHXkq3kAfpeVTElZOGExGThIK29TWMZuCMBtM/NoegR308Dm6xRxiTlLh4J6eXLUe6p0hcHg+T1/mOXdNHVR+ppf63aInZvXsxj1CKLAUiqDQRAIu+38idm5t65+XYbBYCAYDHLt2jUePnzIzMwM/X6ftbU1Hj9+zObmJvl8/lPPMz+Pfr//Jak7xscWTnwpntCINyVYJ9FgJ355Vo2qvnf9XCmctIGtViu3bt2SbAM/8E8xa4+Qrpk4oVEtXQ2HZ9Ai6osio5dmuVZzWayXcisPiiXmJFqkmWqdKzKRX7vZIjMykV/tbo+rIXmyUGnKt7CWjzL47VYeRKJsvk5fsJzIluvcmJa3C1FSBO4m8lhM0nfhR7kaM8e2ISGPgwhmtlcHZKnb6zM+Kt/K3Y/lsVpk/PuSJRauReW312TGpnLqdbt97CYDgszt5NxMiHJ+QDJ63T5io6OpfWs3nBHvtRcxZkaVZ6ocZvWi/vqrIyadNpxmbe3dsVEPogqpAcik1dWZauIDGFRhV5/HOHydwF7ucSPo5eZk8MJxMzmmniThdVs4SkpXEO/d2OfG1fiFvy3MJrBapEmXlvEOLekWWn33ms0OldKx0vb5YDZvznlRaeu2qRPpibCHnso29S8dsyaDnsWxEIs+P92jJv1aT9EHsKRw86g3XzzG7wcjvN5OYTUb2MoN3yyM+Z2IDfFCms3cmJ+j447Eg9Eo37h6FYNO996I3XkIgoDdbmd8fJw7d+5w7949fD4fuVyOZ8+e8fLlSw4PD6nX659qe7Rerw8VDL6w+Nht2C8qsXvTOwvd8UmqBSfRYD6fj8XFxXc6sd+V2BWLRZ48ecKVK1eYnp5W/N5/5frXKXf0mPpnF2NHoIagG3z+WjGL5ZyKtdbucF3Cb84gQwYaChVPh0W+HbWTyWOU2Ye72QJXw9LEz2TQc8sbZPlVXPJxJZuGlb0UIRnFX6nWZF7C0PcEPVFkdsSPkGqSPLq4aK9uJonIuOdXqk1mp+WrgUfJImYJQnnzaoS1T/aJ7eewK4hRAPZ2styYGyaI56t1J0geFZmfURZdBAIOdlcvKmgP1nNMjEiTO6NRx/6mNpHF4V6W4m6W2Sn1KmC7oV5NH5v0UVbxrzOZdezvDOcUX0b+nOdcs9FhazXJxtMY9d0iUxYrd8aDuKxmWRJ9gmjYI/l3QRD503/iXw393aDvc/taTPI1qYwWPzn1a9H4iFfVd89g0HFwifydr+adzOaN2l3cnggz6nPKVsjNZnXylyxWmQl5uTMaYsZsxVES2X6ZZHszQ78vUm3Jk3Gb1cieQqJF7Fj9K4jwMBDh9dbgeL5cyTvBiMfJdubid9cb9GTrDQIWK2GnjT88OQ28uxBBC/R6PX6/n6tXr/Lw4UPm5ubQ6XRsbW3x+PFj1tfXyWazH8Rg/zxqtZpmw//venxsUvdFJXZvCq1E8CQabGFhgbGxsXf+3HchdrFYjNXVVe7evaupDfwgMME1e4Rki9MDQxT6WH1NQKTSbrNwKfUhXh++S15OZQi5hk/ww3JNVgyxHE/jtUlXyQr1JjfG5AmGScInbNTjJNAysbSawCQRlwVwlCkxPyn9vr2+eCF+6DL2EnnMMlYtdr0Be1WkItFC7PdFPG75auDmbga3jKFxsdRg7pIp8bXpIJvfGYglKuUm4ZD6HfP+dgbvpW2Yv3JWrTuP1ReHzEzJVxkjQedQpUzsi+QOyoxLtHJHw3bqNW0qv5mZIImDPPsvDrkx5UdOQ+FwmNnfVSdjTg1mwlPTIdWKlj/ovKBqvoxErMjq8xgHLxM4qz0Wwz4WJ4K4JWbp5G4Wv3Z/k5lx6e90/8be0N/CQSfZvHo1Uku6hUnmuD6PiREvbZX5wUq5yeZKis2ncQrrRTxlWPB4uR0Nshj1MRtwMuqx0KjVGPc5mAl5uBr1cW3Ez+3xMPfGI9wJBXkQCtFNNEis5lh/lSQRr9E4Z61jMurYTxVlt2M8Kl+lHAm6yFbr6Bm0X19tnbtJMQ9fN26FQhxeyqKdC/p4mhi8btbj4V+/Pn+6XnyIip0arFYro6Oj3Lp1iwcPHhAKhSiVSpoMkt+lnfpl6sQAH7sF+6FasZ8L8cT7xkk0WLFY5OHDh+8tReJt7E5ObFW63S6PHj16ozvG//O1H+DPPfv/oe/a6RkHC4Xb1aNZ79KvG0m2Li4MR+UKi9Egq4mzYeW+KDIacJGWGHb22KXFEN1+n+mQl8KedEUlV1XypssQdTtIlAbbthAJkt4skj9WGt6YCrIsIzxod+TvYpd3UwTcNrKlYcJTrDa5c3WEF5tn1UCdIHA96GH3VZpRiTmtE6xvpxgb8RCTGL5vNjvMTgYolaW/78Z2Gq/bSqHUYH4mxMHz+AVitb9TYHTcw9GRPPGo19vMTfgoHFevXE4L+6+OJJ8rilBKlnE5zEOKS5PJwOGatN9ds96mkigTDjpJZc4WQqGnfdE4IeyiCOvPD4mOeejazSQvWZpMjPtYfS29/eeRy6iTGkGDHNjlMpBTCdgYHfeeij42l4+FBwJcGffhDNgptFrEMiUOJEyQ9foef+Rrr2Xf+8HNPQZ3XmfbGvQ7LuxnKYT8DtKq6RZoSMAAm0plGGA06uboXFJGs9llb/MiWXU4zOSbdUXbmBsLUVoteRI5MeZjLSGvFr7caj0Pv89GPFVlwelnaeesYi0IsFe4eA5NuFy0Gh2Ommf72WY04HZa6NdFrvv8TAW83A6fzcp+DGJ3HjqdDq/Xi/fYS7TVapHP59nb26NWq+FyufD7/Xi9XoxG4ztVGKvV6pcVuxN8AB+5j43PRcXufQ55djodnj17Rr/ff+/RYG+qim21Wjx+/Bi73c6tW7fe+CS9GxhnAg/5Vhe9OGiR9PVtDPY2GPocVspcj1ys/okSVH41lcEkMVS+ksjgtkpXTpRarof5EtdlMmL7okjkOPrswWiU/aXMhZiveK6KQabcsxPPMzsqXc3s9vqMyogoAPYShVPyYTUbWQz42V0ZLFxHyTLXrkhXA0Vx8Hw5rGwmGZFJi2i1u4xEPNy4Emb/6RG9SxYr/b6IUadXbQFurCWZP/a2mwy7aShU0Yr5GmGPfcgC5eqVIFWFrNdKqUGv1MTnHVQRfV4bMYWkjfMwGvXsb11qDceKFHey3LoSuhBl1lEwhz5BdMRNWsUoWKcTiB2ob5+W09HjHa6ciiLEDvKsPjskuZzmus/LrNvJwnjwglXMwz+4QlVUICOeGlcmLjJLLXOBIQ1+cj6PjVRW3QuwKHPjcR5K5tonGNXgBVhRMBwHMFuVW7knN3xSaIk9rlo8rO5f3J+To15KzbMbGafJRL/aw+a5WHW97vazWSliEAQEUeRP3Vy48PjHJnaXIWWQXK1WTw2S9/b26Pf7bzWbV6/XvyR2J/jYbdgvW7FvhssH/Ek02NjYGHNzc+9dFfQmrdiTebrZ2Vmmpqbealt0Oh0/bplCr9fRa5ydpG6LgMF93KM1XnzflUxmKIO11ulyfWx4Dq3d612IoTqPQr3JgkLLVelis5nK8ZVwlOXn8aG2S6HS4PqU/PvqFXzSVo6rdlIoVhssTIcJeuyMCBa2Vi8SkXK1Jatk3dzNMDMhTSj7fRG7TX7m0NCHZqIiG/m1v5tlfn5E9vUnSB8VmRr3sfnsUPW5OxspbpwTbwgC5A6Lqq8rZKtYOiJOu5mxsFu1zXmCcMQmSTa7nR4rT/ZwdHpcnwlisxnZ0zAT51eJ7AKYnPKrRqLZ7CaODtXzWgsa2qJGo571pTjbz2P0jqpcdTp4eM3BD/xrLxCdytvxlVs7p/9tNuk5iBUUnj1ASwMBVsonPoHDbuZIg7K2ocHkWqfiUag3CBypVCJzFXkD6HDAQVpGleu2mWjn22zFh8m83XV2/umASYuLdLFGrHq2LYvBAE2hR7Ze53YgxI1oiCmP58L7vEvu6ofGE0+QgwABAABJREFUiUHyzMzMqUGy2Wym1Wq9lUFytVr9shV7jI/dhv1SFfsGuEyyzkeDhcPKgezv6zPlcHh4yNra2lvbqpxAEARmzW5uOscpdluIzcEFTm9ugqGPztFhOZdm7ByRExnEZF1GuiF9wd1XsD7J1eTvzteSWSbPJWKcwGuzMK6zo2vIH83pQlWWZK0fZJiUGWLv9PqMBqUfA+i1e1gKPRKx4tBjiVRJ1ngYUFQCbu5mmJ2+WKHU63Xcmgqx9vt7qotF/DCPTUWRWCo2iNrNqpmwJ1h7cciV43m72dkwGQ0+bgCpeBGv2UBBZYG+ABUCWMzV2Hy6z40JP+MKcWQnyGloL1q1pDZM+FR9+pwuM3GJ4+EyMumzCmK/L3KwmyN85X/BbG1hC1YoV+QXyUfniN3EmE81tcFo0LF/pKUaqX4saEncMBp02uLWVAQfE6M+2hLejidw2k3EFN4jGJDeh1M+N9d8ftkYs6PK2bF6PxRhI5ZlYsRDqno8nmI2k0pX6dsEglYbiWqVf/crD4be511yVz9tGI3G07btiUFyq9XSbJD8pXjiHD52te6LSuzeppp1QrJOPOHS6bTmaLC3hRqx6/f7LC0tUSgUePjw4VvbqlzGX138IYwGgUbDhigORBQ2nYDO3gVjb6iKtZzJYL7Ueo0Vy5LpENlqXdZ/7jBfYl4hUcJrv/j9pvwe7CWBvf086wdpWUFDKl9lIiB/0VFyvl/ZTeJ3DVftbk9F2H+VIqJQDUpnK+hlfM72Y3muX5W/Iag32qeZvHabiVmfi/Ung+rawV6O8Sn56kq51GB6Un4/Asxfi/Dsdza4ek3bTUm/L5I/KuJxW+mphNFfhkmnw1BvY1dJPQAwmnSkDtUVngCVXI3DlzGmfXbmZoKSLehQ2HlqOCwHQUCTEbKWFtW4TCX24ja5yKQuEl1ftMS9H9o42SK2D+SPq5nxLEHfYB+ZNGQBT475VMUOatFm55+nholRn2ISC0A45FSNW7M7lMl20K/c7q1JKEFvR0IUDiu0ROntGw27SFUGBO5OKMTLY0GF03s2QjJtdyHoBFbyWVx6I99/ZRK3hFHwZ60Vq4aTGbsTg+SpqSnu3bvHnTt3cLlcpFIpnjx5wuvXrzk6OqLZPLsOvA/xxOHhIT/wAz/A9evXuXHjBj/3cz/3rl/p08dnoFr3ZcXuDaDX66nX6zx+/Bir1crt27c1R4O9y2fKEbtms8njx49xOBzcvHnzvd4ZznlC/AHfVVpCh3Z5cPF0HmfJ6j1tXhWSeG1nF7JGt8u8BFnTyVif1NoKbRqFdWPpKI3vmNzdGglT3C6TKwwWh0a7x3UZlStAXSIt4gQre2nGQx7Jxzq9PmPnHtMJAvcno2w+OaLb6bG9l5GN/crmayxcla/aZXJVWQuKeLLEjbkoIb8Db0/H3qVWbzHfxu6QJ0qrS0dMyRgGOxxmUuuDBSu1n8Pl1uZeXy41mAi7iG2pqAcuwayD2E4Gj1GPUyWHdWLCS1eFFABYrAZ2j7/D4XaGnaf7jDqsLM6FLyQnhMLqFb3JqQAlFZJhMOg0mSA3NbQ8bfbh3/wH/+2n6PRnV+SWjKfhCb7xhwY3MlpsTiwKsXQnmBxTjjY7QUJlVhHAqjL3BhDwq5OAgoJoCsBkkz+WTEYdu+kzsq4DHkQirK+laPf67A3lvw7gPSaLcz4fmydqawEOKoPvfScUYvkww9iEm+seP6Vui7/0vV+VfK/PK7G7DCWD5D/+x/84f+Ev/AWWl5cxm9Wr3kowGAz8zb/5N1ldXeXb3/42f+/v/T1WVlbe6T0/Cj52te5LYqcd3W6XpaUlZmdnVT3h3hfkiF2hUODp06dcvXr1refp1PDXbv8RLCaBSstEr62jq6sjiCKCXqTvbDAdurhgxmrVoRbrSipD1DN8Ad/O5JkNSWd7riayTPilF+Nuv890wMvDkRE2XySHIpsO0yXZJIBMucX8hLQAA8CpMNe2spfC57IORBLBQZLECZqtHlcV/N4O4tL+czAgftcViF+/10efb5ORULlWyk0mp+W/jygO1KlSxHEy4qZyTIgrpQZhmZaVFNrFBvNXlf3tzsPtsbG9NFAPJ/ZzOEQRr1e+stxraWsNz1yN0L/kt5Y8zLP2nV2aRwWuRtwszIao19STK+warFCmrwRpqsyNmS0GDmWyaM+j2714jE7dSHD13kVlryFUptuVv5zORF4xojMRxMDtiSBhj3xFOq1BEKE013mC0YibgoRK/DLk0zTO0FIh7w67mVhKYZ5RgMOM/OPRkOPUh85lMjLv9LB0HJM3OeahLBNjlqrXGXe5yCarp6+fGfeRqdUJ2+3sxQvodQKJVpXNQp5/96sP0MuQt8/yjJ0UtGzvZYPkf/SP/hFf//rXWVlZ4b/9b/9b/tgf+2P8nb/zd9jc3HxjEUY0GuXevXsAOJ1Orl+/ztGRuuL9M4ePTeq+qMTuTYiQKIrs7e1RrVa5evXqO82wvSku252IosjBwcFpTJnPpx58/rYIWO38SHgRvbFHrWwDAYLHkUw6c5/XjcMLAe3pWo2FS1W7vigS9kq3lKwK8U6XW66nrzEa0Nf7p2kOl5Er11mYkidKXYUZotX9FOOXyOoJOt0eV6J+RnUWtlaGP3tjJ43LIU0OSuXG0LzceWzvZXFKzHctzobZe3pENCrfcl1bjjMyJi1GAUglSsxfu7g/ZmdDrD/eu/C3rZUECzfkky1OMDbhY/vlIatP97mh4fkA46PuC7NbqVgBY7NLwD9MRIIhJ/tb2gyMGwpCh35PZHc1QWY3w9GzA64EHdy8GiIalj4W1Vq1AAYJv8TLmJwK0FEjLE7LhRk8Qejzgz/5dOh5OnOH3QP58/vGjTiRqJ6djTRrz2IUt/KM6U3cGQsyN+I7zTwO+R2a/Ou0kDGvR13p6nJaiCsRMkCvF4YMji9jbNRNX4EYjEc9lGryIwH24/GJhZAfUxV2zrXaDRbpZSrsd1BvdeiVu1TPpdqYnEYMgoBLNFJrdZibCdLu9pj0uPmx6/Oy2/B5mrGDtzNUdjqd/PiP/zgPHjzgb/2tv8Xf/bt/F6PRyF/5K3+Fe/fusbu7+1bbsre3x/Pnz/nKV77yVq//mPjYbdgvW7Eq6Ha7vHr1ilqtRjQa/eCt18s4b3fS7/dZXl4+9cp7X/N0Uji50/qPbv9h7AYD9Z6eZsVER1/j5Haga2szOXax0lPuDrdyllJpybzX5USaoEP6O5xvuZ4g7LIzKtp4vZxgVKHioySU2DrKydqbiCI4ZVo7V6I+EmtZmhXpVlWz2WFCgWBt7qSxWaUvmPVGm6nxswVcEOD2lQib3z6g1+mxthzH65Pern5fxKhiKLu+HCcaHRBWt9tKVoY47awkCISU1aPWcxXZ9ad7XJmVJ6wAOh0kdobbttlkiU6+xkj04ueFVT7/BF6/XRMB9IXt9Hp99tdTrH5nl8xqkpBBx82ZIFenAxhNesYnfBeSJKSg1wsc7KtX4rTcMI6OXzTMvfV924QnpUlOpi5fRRNFsIW2Lj4/VWH1RYz9VwmsxQ4LAQ+zUS9+GdPrEzhsBtlos/Oo1dVbtWNRt6q4YnzUp9qyFlSItFuFZOaqDe6HwuxsZKle2u50TZrEhkMOvH0T2fLZ42ajno1cnjvB8GmCRV5skms2+C9/6PsVt+Hzlp/6LkT0ZMZuenqaP//n/zz/5J/8E77zne8wMTHxxu9VrVb55je/yd/+238bl0tdqf0lPjy+a4hdrVbj8ePH+P1+bty4gcFg+NRDlk9asSfzdE6n873P08l9JoDZYOCnJr+C2ShSrlsQhT72/uAnFgTYEZIIhrNqzE6hwNwln7tWt8eVyDCZ6osiIaf0xbnb7zN1Lj92LuRHTHY5Onb8z1TaGGWsEpL5CgsKObAoXGilqna3JiNk1vLkczUcNvnDe20rhd8r3Q5rd/pMK7SBVzZThENOTCY9CyMB1r5zFvbe64m43PJttv3dLNcX5e1Nut0+Jr0OnU4gaDdTLUgvaq1mB5tRJyv2OKnWnaDfE0ltpwlH5MnYldkwBZlqUaVYJ7OVYX5uUOUVBIhrIE8AI2M+TdmwtdIwEcmnK6w+2WP36T7GQp1Rj43FqyH8PnmiMDkTVLVCMZr07GlIwOidU7CabW2+70++kH+yV/4zX2yNYb2yIft4q9lley1FPlaiulNkwmThzniQK1EvhksjE36PeivaajFyoEFZq8XRxqEiigCIK7RZAYp1+Wrd9bEAumKP5Y1hA+1gwEGmMvxaPVDKVYbauzNTfqbdbl7tDt7LFTazVy3xR2ZmmA2od28+T8TuXQyKpcQTJpPpjd+v0+nwzW9+k5/8yZ/kx3/8x99qWz46PnYb9suKnTTS6TQvXry4EA32sYhds9k8naebnJz84BeKy7m4/8ebXyFoctBHoFKwYjSd3WmLuj72sT7njyS9afgQ2M7nMUnMem3lithlVH0bqSwWg557o1Hiqzkq55SYpVqLhSl58laRmZ8B2IplFat2LvtgkRMEuD8ZZevp0ekwfyxZk/X66nb7RBRMYFc3U0RljId7vT5Oq4ERk4Wtl8MzJfu7OeYX5FufB3s5XApRZQd7OR7dmWBvWTo39wSHO1nm56Vb2VYJwlevtqDexumUXqh7Cr8DQK/bZ+PxHovzYaZnArIk8DJKGuxLIuNekipK13ary9rzPda+s0tpK8OozcTN2RDT474L86IWDXmmUzNBWipGwSaTnsNzAow/9BMvsLvlCYolWCOVHj6m6g0jxVCX8VspDCb5ypfVauTgeOYvFS+x+jxG7HUSR7XPYsjL4kQQj92siYxNjKpnyAoCHB4p73OAvIrB8UjUpfgch83EgUSMWMBp5U4ggA096bz0MRIKD8+T6gW4PxZlLzvsedc39EmmK4hA1yKSponHaOY/U6nWweeL1MH7J3ZvClEU+emf/mmuX7/OX/pLf+md3utLvF98Loid3AkniiKbm5scHBzw8OFD3O6z6o1er//gQcqXtyUej1Or1bh///4Hnac7j8tzfb1ejz9qGcWog0bfSKfXx3guMqWua4L7bEFbTmcY814kMIVGk+sSqtlWt8ekT/pi0Or0+AOj46w+j0suKMl8ZSgN4QQHqaKiUELpgruyl2JmxMetUPCCSAIGrU8lR/3VrRRRGeLX74s4ZAbURyNuSrtF6MoTg2SihEVGbVirtohKZLOe4Nq1MK//xQZhDZ5vK88OhixQpq8E2X4hbWScSZTw2kxDysuxcS9769KRY0Of+Z1d/DaTpkpOdMzLkQaBgl9D0sLkbIhq6Yx8pmIFVj/Z5fDlIbZGh+vjXhZmQxQ0EEkNLiBMXQmeGgWHJ/Pc+7p8xW0AgYP08PH0dCsKti4Gc4/x29LzpgDjk356Ej5wjXqbzZUkm89idI6qCLkWdyaCTIc9st9DLr3lPCZGvartWrfTylGyqPgcr0/ZD21s1Hth/s6o13F/NEw30WR9I0WpJX8elToXH9MLcDMQpKMbvsY4bUbKhTrlRouOTUTv1CGK8H/7g98rK5g4j7dJcPiY+NjE7lvf+hb/4B/8A37rt36LO3fucOfOHX7t137tnd7zU8dnYL5Oy4ydIAgWQRA+EQThpSAIy4Ig/HWl538uiB0ML+7tdptnz54hiqJkNNibpEC8K3q9HktLS1QqFWw2GxYJj6QPhfNzfSf2Lj+1cJcZux8QKNcsWC9d/B0eAWyDBUQEAhIKvXRdugUYK9eGosTGPC4mBTubmynZhSZVqCoKJToKxqabsSxXZKp2fpeNqN7K5rI0KVnbSjImQ6L6fVExbF7KePjadJDKdoFyvkm3PZhLk0KxUOeKgu/d+mqCqxLVtvEJHwfPD2k3Oxh18q3W84hvZwgEBxdpQYBOSbnCEtvJMBp0YDhnb+NUses4D6fbysvfXcfYbjMzo+y/51NZ9E+Q1JDGoKSGbdRabL6MUcsUya7EmfLYuHU1xPiIe8gvT6cX2NtVt4A5veYIIn/k3/kEnQSZuIyW7eLNZKlsoT5+RkZnHsmrBkUNPZmxCS+peJXVZzHiyyk8DbgZ8XFjPIjzXCZsXIPNiZyA6DxGRtRn8KpqtivHx7BRr+PuaIhIz8TK6zitdheHw8x+Uvq3d7ks7KbOHtMBt0IhVrfTZCQM1efGgxwWa3TsIn0rNHV9pkw2/OUCOzs7lEqlzx15U8K7ELt6vf7OxO5rX/saoijy6tUrXrx4wYsXL/iRH/mRd3rPj4KP3YbVdki2gB8URfE2cAf41wRBkPbt4XNE7M6jXC7z5MkTxWiwT6sV22g0ePz4MW63m8XFxU+9nH9Ssctmszx//pyFhQVGRkb489e+glnQ0UNPtQHnr851fQudvcfYsW3G63T6gs8dQKxU5vrocBWt3Opw4zhKzGzQ83AkSm2vylG8RLZUZ3ZEXpRQUkiq2I7nmBuTJwk6if06E/FhzHV5/vyAkF+6tSmKyq25je00VxTMgc8bD9++GmX/6RGtYxuNTLoiSc5OsLp8hD8gXzHMpisXPMRCYRe1w8JpnurRXo75xTHZ159uY62F1aDDYNRx7XqU+La6UGF3LcGVCR863cALbOu1dpuC8Rk/3U6PYrbK3ssDblyPSBJQnU4gpiFCbHwmQE5DNuyhBjJmthoHOa87GVa+s0tiKY5XhMUpP/MzQawWI6GQjVZT+dqgN+hO26K3/tA2Y3PavACtI2XK5bNz6dleBJ357NybuJ1EL9GOFQQ41DCzaL5Uaa1VW2wsJdh6HqMbqzLrcPBobgSn2aiaQawlQ7anQoRsViP7CQVSLkCmWOX+WJhA28Da6wTZcxFuoxM+2ei60VHPaaVPQOROJHw633qYu3i8LI4EOSiW6Dqg6wCrwYAZPX/nx7/BnTt3cDgcxONxPvnkE5aWliTjtz6Prdi3tWep1Wo4ndrET9/1+NikTgOxEwc4aUUYj//JvvJzR+yOjo5YXl7m9u3bitFgn0YrNp/P8+zZM65du8bExMRHuTAIgkAsFmNnZ4cHDx6ctqN/5Mo1Zm0DYtbsGzD1Li4IZkFgnzzXHV7mvD6mw8Ot465MjbjYaHJvJEKwbmL5RfyCP1211ZPVOxymS8xPyrdclRaRzViWKyNnVbubk2Fy63lKxcHiZJVQ8p5gazfDjAJ5a7W7ssrceLLE4nyUW9ODeLDLIoC97Sw+CSsQGAgWLi/E51HI15ieHZDk6IibbrpC+VJu6dqLAyYU7FdOENvLMT8XIaOB1J1g81WM+ashRsIuTfFUMCAgqXMERBRFVr6zTdRrZXzi4jE0MxemrMGWw6GiAgWYuhahUlQmInqDjuTB8BB/uVBn7dkBW0/26KVKjLgd3JwLEVFQ9U7PBGnU21jsLX7g33ymun0nEHQCO7HBzU0m66AzffH7Gy09xm8O/0YTUwGaDfXrVTopT4D7fZHDvRzdSpvUSppAR8+tqJ+F8QC2S8ehy2khppIhK2hItxgb88rG7UVcVu6NB+klm6y8ilOUqCT39PLnfF0c7A8dcDcSORVX+C/N3Y15nfT6fQ66Vbp2sGGgI/T5yYUbjHndGAwGQqEQ169f59GjR0xNTdFut0/jt3Z2digUCp+7at67qGJbrdY7GxR/N0Dg47dhtdqdCIKgFwThBZAG/jdRFL8j99zPDbETRZGVlRUymQwPHz5Uzbn7kK1YURTZ399nc3OT+/fv4/XKV6k+JHq9HoVCgUajwYMHD4ZO1L9y92u4dGYQBKp1AeHcrF3f2kE0iCwb0mytpSkcVflqZITFUAinedDSWUtnmQp60AsCYaedhaCfeauL0l4Nij3JiKF4rqyYKNHpyBOI7aMcVxWqdnq9MBBJTEXZfhq/4EG2HyueZqNKQS4zESCWKHL9mnTlzW4zIVS6HC5Lz0a1Wl0CCvNh8ViJGzdHZR9fXTri1u0xGkelIVIHA3LYqDQwa0gHoNslEnkzu4HDjST6Tget/YDpa2FyElYbRzsZjpZjXJ8L4TgWZ2i5zTEYdexvys+dncBkUm8VT1+LDAQiihBZf37A6rd3ya4lCRv13LwS5OqUH+O51vSJLc33/ckX2FzqpsnnUTmeR3iZCiBIbLZUO1YtjgvA57dQyKsT5fJxJa5carD+Os728yNI1LnqcnJnMsRYwKUpQ3Zy1EtNpc2qv5RWE3TZuDseZspoo7hbodPuyc7x6Q06dmXIpc1qZCdVwKgTuBUMXlDMJqtn54nDbKJf63FgrtGzASJ0ej3GDE7+vT/4aOh9BUHA4XAwOTl5Gr/lcDhIJBLU63XZat5nEe/Siv0S5/Cxq3WD8zAgCMKTc//+3NBmimJPFMU7wBjwSBCERbmv9Okavb0DXr58idvt5vr165oqYx+K2PV6PZaXl9HpdDx8+PCjOZU3m01evHiB1WplfHxccju+OjrOFWOAl604fQOY6lZa9sHC0NH3sHQNNC0ijYkusb0SEZuD7Y1BNcFt0GGxmIi4bWRyJUrpGiXOLqjNjnx1oaYwDL0dH3jTbR1Jt52U7poPUkW+Z2KMF0/2JR/vKszp7R3muTYbZn1LmkQkkmXMJv2F6mPI78Bc7bH+IsbCzVFWZNqVG2tJZq6G2NmUrpZtb6Xx+uwUJIhbNOogsRKj1ZAnD9lkmfm746wqtEsjox7Wv70NwNRchD2NMWJTMwGW/tUWU4sR9nZLqvxOp/D7iKLI2pNd7C4LN2+Os7GiLsaYmY+y8Sqm+ByjSc++zO92HnoNgoGZ+RG2zqmNc6nyaRvYZDYwczWE0WGhUKwTmc5x9wfVBBPDsIyW2TnwIc7UkKK3k3cTGExduu2zy29Gw0xcOOojn1NWSrvcVmIHwzYnvV6fg3Nt8fDtMRbDPvQWA4V6i6Nceajy5tCQ8NGod7g1FkTXhWyqQna3zCpn36UoYVVygolJP+tpaUuWiQkf69kcV+weVs9VoUeiLnYKg2QOHTDmcLBCgVanD0ZwikYMfR3/xR/7fk3rxEk1z+Px0Gq1mJqaIpfLsbS0RL/fx+fz4ff7cblcn7lW7dsSO1EUP3Pf5aPhDSpmHxhZURQfaHmiKIpFQRB+B/jXgCWp53xuKna3bt16oziuDzFjdzJP5/V6WVxclCV1H7qkfxJRdu3aNTwej2I16me/9v04uoNqQKXVxdw6qwxYjh3dey6R5liP3XzhNOKr3e1TrjZ5sZUgKOHLtpMsnM7oXcZ+ssDc+NupXLdkqnZ+l41xg41yRl7xuB/Lc+2KfLWwUKwPxaidPlaqM3flrLU/M+6nl6yRPk45WF0+IhiSHzauVproZXJkm40Ofol9dWMhSmY1TSFVY+KKsghh7fkh125IV/4EAcyI9Lo9et0e2aM8fpnUhvOw2U3sLA1I1d5Skrm5EDoFsYY/6GRnRZlYANTKTfrNNg5dn4UbUYwyEW2AppzZ6WsRGjXlCorZYmBv493IX7vVZXspTjVdJLUc43u+sY3wFldIvbnPdzIB5GqWRkuPyXuJ0/8PR11k0uoxYlUFknSCSNSlWonT6wW2N9NsLidYe3pIajWNvdRlwmThus/N7ZEAdyZCWEWBOxOhwb/JEHcnQtwZDXIj4GXKbOWax8XRUpqNlwnWlhNkL9nfON1mkgrnq1khO1kwCUyYHWwdXLwBdAfOrkW3RsO87OfoOwR6BtAj0Kp0+NrkONcj2mP04KytKVXNU5vN+1h414rdl+TuGB+7WqeBLgiCEBQEwXP831bgh4A1ued/bojdmx7A73vGLpfLnc7TjY+PK37uhxRtHB4enkaUeb1e1c+bDwS56x7FggFM0Crr4Xi31A0NhOO79K6vT9xZ4fr0cMxYyC8TMyYTJQagpPBTUrnCMDGeDnsxFXocHRTYOcgxMSrfbqxUW7ItwHS2wsKcvL/c5k4ar9vKjdkIyaUU1dLZQir2wW6Xr2Ckk2WuL8gbD29tpE697XQ6gcX5COu/t4V4bA2zvZxkVsH7DuBgI0noOJXiPOYXRzlYPSNc1VIDIyJWu/zCCTA5478Q9bXxfJ+ZGf8Ftex5hEdc9DXO4qUP8+RTZVZ+fxNrr8vCjciQPYrHZ2dPwpT2MrSQv6m5iKovnVbyZzIbGPlGjqL77c7jg+0QKZRb4lf/wJkdTTCo3j6Xq8RdRk1BoHSCiakAjUvt0VarSypeGkSevToisZfj5e/vsfY8Nvj3LMbq8xhrr47YXk+RjJdUM3t9AYXZSQFiWekqZdBtpZissX9pvk/QCewVBmMAC6MBvt1M0nFxKr4wVERcBjP/yY/8QZU9MAwpIYKW2byPrbR9G3L2ecvE/eD42KRO2+ETBX5bEIRXwGMGM3a/Ivfkz82v+6YH8PsiWCfZs1tbW5rm6T4Usev3+6ysrJDP5y9ElF02KJbCf/WH/zCGqgF00KaPsXp816sDl/5sdqsT7LOiyw5ZeCwfpvA5hy/S67EsExHp/bEZyzIdld9XUirXE2wd5Rg9Tha4ORkmv1GgdC6BoS/KH7bxVInrc/JK1Z2DLA4ZwtNqd1mYCLL17X16EmRibzeraDy8tpIgIkG8TnAUK+APOLg67mXtX20PPZ6OF3EoGBc3Gx36nc6FClgw4mb3+d7Qc5OHeUZG3bIVJ6vNxM7rYa+7rZeHjI24sV8yMbbaTOwsa1POzsxHyZ5blMuFGiu/v0UjXWR22svc9fCAPE366KuY6HoCDnY1kDG1zFeASQ3kz2jSk2slGf9TabojOlq1N5tW6fcE9vR+OhHod+WP07GbaSzOAanO54Zb9JcxMqo+E2c06cmm1WfwrDZlwg8D/0E1FMrKFcSWwk3A2LiXfHl4W6+GvYx73SQywxXM6SkfhWqD2bCXl7UMXQfYenraQh9X04jYEfgPfvARxreIkuz3+4pkR24277NazVNCvV5XnVH/IuFjCye0tIJFUXwliuJdURRviaK4KIrif6b0/M8NsXtTaCE8auj1erx+/ZparcbDhw81+dN9CGLXbrd5+vQpVquVW7duXaheavk8n9XGvz67gLNnRmcVqTX7iKXBxa8pXLw45zwNPPMXT/pOr0/IJ0047AqLhJLNiFrVThAE7oyHhkQSALF4ketX5clbOlvBINMWrdXbTI0Ptz1P4sGe/s4mE1Py25U4KmKT+c7dbg+T2SCrCtbrdEyHXGw/lzYPLhfqqgtqLlllZGxQ4dHpBfSdFi2Z4fTtpSPmb0hXEQMhE626NMnZW41jM0AoelZJmp4L0dSQPQrIeu/1uj22Xh6y8Z1tdPUG+m6Xa9fDikbHIxPqcWRaK39aqo1Tc2FG//Q+OpMIeoH4/psZjW9sTNDzC+gsUErLq/Z1epGZR0cEQg7iGtIfNBHXqcCpobISjg7VbVVabeX38XhtHMXlt9tiNZCUSIY4gdM7bAN0ZzzE0WaOel/6u+ptBka8Tlb7BVpOQISuXsTdNNKqdrni9/DH78wrbrcc3lRh+nmo5smhWq1+SezO4//P3n9HSbKm5b3o7wuXPiuzsryv9t73nj0Wz8AMM8IMQoAcRpejO0KAxBmEpNHBSyAE0kHSWqDFFbocCcThakl4AeIIMWbv3b3bd3nvTVZlpc/w94+sLJuRWdVVvXv3nn7W2mumKyMjvoiM+L4n3vd9nvdFR+uewy3yniV2R60fKBaLvPXWW8TjcS5evHjg0PXeThBHRSaT4c6dO/T19dHf37/vvA5KYH/0wx9CLZRJh5Bc7JIKusD1OwTZPaFNhFIYsd2T69jKBpHAfkIzMLNCe6J6KmloZoXuVu8IllfUzqcqBE2BueYtKFhL5ZA86uWS63nOn/ImfkOjS7TuqHmLRQN0BQKMPZzHdaFU1D0lnel0kf6T3vWDM1NrnL+0vxauozOGmivx4HOjnL3i7U03+mSec1dre9fNjJSPcfpMC8uTtRfpwbenuHBt93iCEZXl8dpkYnV+g9xKmv7TzUiyYPEAHnJQjrAdJLLX1t3I48+NMPzmOIXlFD3tYS5eaqdtT7eNZA17jwo6+xN1I3+hiP9AaVj/zTkaLm5HktaMgy+ApbzC0g7CkirVbnx/+oMztLZ5Px8VBEPagfraer3M7ERbRwPpjdqRNp9fYWa6dtq3rSteM4LY3Zuo2dJsaWO79k6VJa61NzP4aAHNJzO+sP/YAb/Ccj7HlD+L5boggd+Q8BUk9JyFpAj+2ae+uuaYa6FexK4WXrZoXj6ff0XsKnjRhO5Lndi9k4WelXq68+fP16ynq4adnSCOisXFRZ48ecK1a9dobq5OJg5KJGVJ4gdffz/Bko9ASMZ1BVbKBw44zp7IjQDRI6PHt/drWA4nq0S6XBcS8eqThOtCJFCjs0OVqF1jJECvFmJuIk2hRuPwlWSuZsp1fDpJxMNZ37IdYpuCkK62GL6Mxfz4NkFaWc5xoQo5q2Dw6QKd3d6RtYmxlV3edqdOtZCZWCW1WSA/O7FKzEN4AjA5vERrZ8zzcwDXdsiv1Cc9AANvTXLh2jZZ7O6KYxwgslPIlph5OsfN9/WRqpIaq4ZOj7ZYe6H5ttNlju0wM7zE0y+MsjQ0T9wvcf58K1dv9pBK1j/u2nL9bXpOtdSt1Yt0ugS+anjX30ptKu4B39MGhrtwQ9vzVLbBxDa9p9jWUyksqT7Z7O5prHtNhSin+ushkajfbaCjO143QqjXmeMkjzpNKHs2Lm/2hm2Lhej1hxgcKItJek42YVr7993RF2c+WMRy3bKtiQ2aLWEUbVwZ/sqNi/QkYrVPrAaOQuz2ol40b3x8nI2NjSMFAI4SCczlckfuOvFewotOwz4PVe5LQ+zeCbiuy+TkJGNjY9y6dYtYLHbofRxHKtZ1XUZGRlhcXOS1116r+XZ1GCL5bZcu0YAfy3TwKzIuEs66hhOw2NstKa8ZlNod9MbtyWd0KYmm7CfYAzMrNHn0ZB2cWT5w1K6vNY5/w2FuM1qwnCxwrkZbroWlNKpHlKJQNOitkdYcHl/m9qVuMuPrbFRpZj81kSQSrU4MHcdFIDxTrqWiSePmAnrxQjvTb09R2qHqLOR04jUWWL1oIsRu8rMTnb0Jpu5Pkt8oEPMwR96Lgbcm6D4Zo70rxsj9mQN9B8C2HGYez3D6TPO+uru9UFSZ2QN40kXiQcafeEf1UisZBt8cR0/nEbkCJ/vinL/YTrzKuXb1Nx2oHVm2rlGyy5lPryIH9iy2YcHKTP2oWmopxEb/7nIFEYCVCe/vlnI+sh3V0/I7kc3W733b299Etk7NG5S97erBcWuTfs0nM1NDyCErEtM10rSxTWXrte4WCvN5Znf8fiWxn+xIAXigrqErDjiAA/4U5e4hNrSEQnz/176vzlnVxvMSFFSL5kUiERYXF7lz584zR/OO2if2VcRuB150tO4VsTs8DvpmY9s2jx49olgscvv27Wd25T4qsTNNk3v37iGE4Pr16yh1CoEPGyH82a/5GqS8jO6UJxLbUnBzCsreXUhlB/dil0OpqTzZZosGnYn9BM6yHTpaYlWPd9Co3aXeVjZGU2ykdi/A6XTRk0ClNgqcq1FrNzi6THtL9TTxlVNtJMeSGB7F9IW8Tle3d33V3Ox6TePhibEVXr/Zs0v5uhOTw0tcuN7j+f2l2RQnqpgmxxIh8kvr6AWDjdUs4Ygf1YMA7hvz8Cp+n1W3Zm0nTl/uZGk6yci9KVTbove0dxr61MWOqibLe9FzqhW7SlRmJ0JRPxMDCxglk/FHswx+cZTU5DLtjX4uXGyjpy+BkMAXrL+4tXXHmauTymz6UBrtdPV080qqvmp1aKUDUeWlJ6V7p2OXV3po+rIsfd0xzx7LiipYXalPxkKh+vNVQyzA3GztFKuQBGvrtQ2Ze/qaMGpE9Hr7Gj1NiQGKpsXFxjiDjxZ21fKFIz7G53ePTwQEbr+GLjnIBXA18K2DK4kyyVPgR77uA0fO6Byli8NhcFzRvKMSu1cRu2286Gjdl3TE7lke3IOSrEKhwFtvvUUikeDChQtHenM7CrHL5XLcuXOHzs5OTp8+fWAj5sOE9G91dnIh3oIfFbFJeq2Cisv+MVu+8t9KHQ6lFgcXl+W8vsuhv4KBmRUaPVpD1YvadYTDTNxbwDD2j2FxJcOFGuRtYtpb5Wrbzr7CfFmWuNLXyvAb0yzMbXD6rHdEcGhgoaaQYmR4meYqbal8fpXT3XEGvjBBvEbKdfTpAq1dMe/jP5zdVW8XjQXx47CxIy06N7bCiTPe57ATpy+0MXVvnhPnD+7xld3RkzO1kmHm4TQXrnSiqPsXlXSVyOdeCAFLM/WL93vPtlcl3YtTSQa+OMbMo2nCwsbMZDlzroVQDU+0xhqdQQC0RpMTf8tbfJH1SOlXMDfaSKm/Ork2u2Qsff/zkl31s5RwEBGdDTFKxLC50NPIhVMtu+7n3v5mzCrPxV4s1mn9BdDZXbsuDqCrt7Fu5K9g1CaaPo/nUeBy5VQba5MbjI3vJ9FdJxK7TJLdABT6JZKKAS64AtQN8Mvlay0EfKCniw+e7a19UgfAcaZiD4qjRPOO2if2FbHbgRcdrftSJnbPgoOQrGQyyf379zl//jxdXfUbrh/HMathdXWVhw8fcvnyZdravIlMteMdtlbjlz7xMVxdbHnYIQRWQUEyd99humrjt8sLeKnNodjpkNVNLvTtJxKGZdPVWj316RW186kK19pbePvzE/TWqClbXM3UUbl6k6/RidWtVmOhoMapRJThu9upyOnJJBEPQuq65VSkF782dGufO38sFqQ1oDJ+f5ZCXqehRqrUNCxkWa5p4DsxuEh7T5xYIoQfm6UqIobh+zNcvFl7cQuFfSyOLuHYDhMPZjl/vX7t6OlLHSxO7D6e47g8/cIIsaDMyXPb9+mJc+0sTtUv8D9xqbNqS7K9OMg28dYwM09XGHlrguLyBr0dES7sEWAICeZrjUu4nPz0PHLQ+5l12gXZdY+0vC2YkJrxUtsIPyyNx/b9fXa1HTbVw/GvyJDPlhh5MMvIW5Po8xu0+QUXTyaIBOtH4rp7Gg9kmVL0UEHvRLhOul2SJVJp71StkASzVdqE9bY2cKKhAeFAzqPtW8baHp8ThPQpgVm0cAUoeVAKEHBlSpRTsBG/j5/61q+se04HwYsgdntxmGjeUSKMr1KxO/CiCd0rYnd41CJZlXq6iYmJZ66nO+wxvcYxMTHB1NQUt2/fJhKp3zFgJ55FrNEUDPLtl6+guvKOtJwMuf23g7LDCM1IuOT7HSZSqSNH7SoiiZHH5aLpYo2WWuupQh2V6zItNaIypZJJa1OYRltmamB3DZiu2zWFEPNzKS5c9ib8k+OrnL9UthSpKF8XdkQjpoaXuXDDO+W6ML3GqRrGxoZuEQj6CMsuKzUiXQNvTXL2qjdZ6+6Nk1krR9Rc12Xgi6NcuOG9vYtLatk7bbc6n2Ls7jgnTzWRaNn0njgAqvkD7kXfuXaW66QMAVx7+x50bIfpoUUGNgUYjUGZ8+dauXqrt2b/2PaPrRG7Uo8UCeZnq6flBx91YrfUXmA33N3p2PXZMNme7bFHbhaQo9vXxXVckgs5xh/OMfKFMZoEXOpv4uyJJnxV0u7RWG31LUA47GNmqn6kdGWldtS1pz9BLu99PZua/aR3dMhoCPu40tXM0kiS2ek1VtPVr3WiOczUYgoAOwSZkwK35GBEBcIEUQIJgY6DBEiK4DMf/QBBX31PvoPg3WbaWy+aNzo6SqlUeial7auI3TbEu+S/48a7506ug2dJxXq1FbMsi4cPH1IsFrl169Yz19NVw2EiaLZt8/DhQ3Rd5+bNm2ja4SepZ/Xr+8yHPkBMDSLvnKNlGTWze5HKqfquGgAr4jLbmuPEif1RsoNG7XpbY/jT2yIJgJW1IudOeacUx6dX8HlEtizbIe5BKKEcGewKBLbag+3F0NMF+vq9W3qNDi/RVKOd2PTkGhcuduxSvu76/pN52mqQx8EHs54WKN39TSTHFsv+eF6FWJTJ2tjDWXrP7K+B6zvVwtBbE/v+/vQL3uTu7JUuVmc3PI9XwdiDaQKyi19yidVRXHb0NzE1uFhzGwBfwNv/cGtffU01hRrrS2kG3xonv5pByhU41R/n/MU2Yo3bkYpgT4me76ze33cvNtT95Cm77melq/4CafcIStntc5rO7G43JhSIfWT/fdN9ohmjZLGxlmfo7WnG704jkjlOt0a5dKaVls00/0H6zHb3JbDr+Ph1dMf3tQXbC680awVNm89/NKjS26BhrxQYerKA60JrRwOLHmNt6W4oR8jDkD0BluQinLLyVVsvd2sJIuNK5dZhtzra+OpLJ2uO5TB4p2rsnhV7o3ktLeVyimdR2r4idu99vDTE7llQra1YoVDgzp07NDc3H7merhoOGkGr+OQ1NTVx/vz5Zx7Hs6Z+hRD8/ZvXEaL8RgzlmEvA1oiaO4iuCgFnd5TA8cObgSXc6P4ozcDMComot0L2fWc6yYxtsLG+X6W4kfEWShSKFt0d3kXsw+MrnOjdT84unmxl6ckyU6OrNY1wDdOumXKN1iCO/b2NOOu5XcrXnTCNcjTAq5cswNTo8j6Lk9MX2lkemSezlmPiyTzn66RbbctmfmyV7h0+e6Gwj43FNU8R0dMvjHL2cseumjlFlVmdqZ9WrSAQ0Hj6+RGyC6ucu9hGU1v13ylygMhSrDnC2OP6PngNNWoXt/a16amnl0zGHs4y+MUxNqaWaU/4uXi1mQs/vIikHizSaHVKlHK7CefTuS7w139uhSxYnCwTnqWxBoze/QQi/pXZfVXUShWiYZk2k4OLDL0xwfrIMuc7G2gN+zjVm6jpY3eQOr1aSu3yicD8Yu0UuaFbXOlqxlwpsTidxzC2iYZSI/u3sJHHjUs4nQqWBGrWRVIlpDUHFPAjk8fCJ8mENY2f/favrXs+h8G7IRV7UAgh0DSNWCxWszZP16tHVl8Ruz140WnYV6nYw2Ev6anU0124cIHOTm9F43EesxrW19e3fPKOWtf3LBE713UZGxuj07G50daOqoutNSXnmBTWHJTS9q1R2utzBziyi9OrUGxx2dkX1rBsOltj+7ZXFZkbXe0Yyzq6Xv36LK1kanaUmF3IEq9BDgzT2oqDCAFXT7Ux9uYMtmmTy+nEEt7RhoW5VFVj4QomxrZTrhXs7Pk69nSR8zVUrgvTa5yrYUysF02EJLYsTi5c7WLsrTGM4va1H3hrkvM3+zz3AWAZNmsLG7T3liOqHZ1RUnUiOkN3JmjvjG4Rr9OXOlg/QI0bQKw1xOi9ya1jD74xxtrEEqdON3H6UsdW/WAsEWbs0Vzd/XX2N9dVzPqCKpMHiPx1nmiu6v+2OJkkd+4eanv99ltbkAVzk9tR6pnhBMX++pHFCrKB8kvFvNtIteSLr8MkdHlblBAIakwdwDqmWCwweGeKqfsz+LMlznXFuXi6hVjDdk2gP6AyfQCD4+RanTRsX4J0FbuUgE/hQl8TN860Mv14kaEnC1Wve8Gs/ubU1RsnqZTItrukNRMcF2wXpUB50RMCQ7eQhEAWgs9+w5cR0A5+7Q+Cl4nYwW5VrFdt3tOnT3dF8ypBjkKhcGRi993f/d20tLRw6dKlI5/Li8aLVsS+UsUeEpVUbKWOrVJP19DQUP/Lz4h6dX0zMzOMjo5y8+bNY6nrO2zErpKGtiyLGzdu8H9+/GP4/CrSZibIVUFYoGZU1M0aJifkojr7b5W0oqM3ueT6XZwdkY+9UbvORJQ+NcTgvTmGx5dpTXhHv5ZrCCV0w/K0L4Fyq7G+7iiaWm4PNvTG9K7P52dzdPd6W5hMjq8Sa/QmjtOTazTEymOvKF939nydGFykuUav2IH7M5w8791rdmk2xYnz7Vy43MHAXwxVtSUZeTBD3znvfUDZWLiwkefqa32MvD1Vc9sKZoYWUbDpPdPK1NP63moVtLTtV1o6tsPovSlGvjiCrOucu9jGyYvt1Hs19QVUpoYW6h7zxMVOSjXqvKBcxL/gUVMWuqTT8amDmTvvRIpyyMkyJCZ93oKJquiE4TvtWO3e6b7E122T6d7TLQeKshWz2wSqVDQZezTH8JuT5CbX6In6uXK6hYvn2uraPrW0R1mqE40L7ehjHAlpnO9v5mJnI9J6kbH7c5im46m67eiJs+KR5k3FDVbaLdyiDZLAt+EiWRLCFLiqQC65OD5BWNH4cHc3Hzjn/QL1rHjZiJ1X6tirNq9Sw/1N3/RNzMzMeEbzDoq/+Tf/Jn/0R390pH28a/Cio3VfysTuWSDLMrqub9WxHXc9ndcxqxEtx3F4+vQp6XSaW7duHajv7EFwGMJbLBa30tDnzp1DCEE8GOCvXbmCKkmoRnlfjupiOi7yqozkCJDAMapEBSWICA0rDJlTLsZmarYStWuMBLjR1UZ6NM38TGrra8GQN3laSxVqRu0GR5fo7oh5fm4Y0O5TGXu4P53nOi6ui2fKtVgwaG72Jo6FvE5rW8Mu5etO6CUTf0D1bHXmurA8n/K0QPEFVKxcEQxv9aJt2awupGiu05miIRZg/ukMLV0H73W6vpQm7BP0nDyYHUpLVyNj96ZrblPMlZh6OsvA/xpEMQ1OnW3h7JXOqmnZE5c6yR/AZHetDgEBOHmxk1SVzhwi7iL/LffA3SR2otQhY+oSA0+7cBKHmzodU2K8WPu6Rm4U0drKv71Rp1crlOsv12pEYxem1hh4c5L0fAo1XeJkc4TLp1s53d9EcyK06wWqucX7hSQUVOlsa8CH4EpvM90BP8Z8hvF7s4w+WSgTUFG2JvJCtKl6HlY9HWCkQUcpuJhRCTXr4jgSkhA4souwwVbBL2TClsw/+bavqHtdngVH8YV7ETjoeCvRvGvXrvH222/zoz/6o6RSKX78x3+c119/nX/8j/8xn//85/eVLNXDRz7yERobD9dH+V2LF03qvtSJ3WGjdrZtMzExQXNz85Hq2A6DasRO13Xu3LlDJBLh0qVLL2QCSaVS3Lt3j3Pnzu1LQ3//B95HezwKWRcFgRMAYblYCOQlCRwQoeoh4wLlujJXgXyvS77Hpb8rjqK7xPISQ/fn9zVfn5xZ4/QJ70VuanadgL96qsV1y2ndauhsa8BaLpKIeitk52bWOX/RW4U6OrzE2QveEbFctkRvIrRL+boTsxPJminZXKZEpCGALO++lxviQZobfIzdm2Lo3jQnaqSF8+kitmkTbKj+ktLYEiY1k2R1LkUpXaC9hhffTnSfbuHJXwwz+IURzlzuJFCjJhEg3hTCOYDZcUt/I4VsiVJeZ/TtSYa+MEJ2PklXZ5QL17ro6GlECEgewIvt1OUuVg7QaaLqqGSXwN+zoVMmN314oZLwCeYm+1nrPbxVxPJglLWWYF1C2fjRNOFogOmR+qKOSLx+zaIvoDI3nsQ0LKZHlhl8a5LJezOkxlYRyRyNQF88hKKbnG2Pcba9gTPtDZxpa6Ar7COsW+jzaVTd5PEXJhh6MMvywsa+yFzPyWZSVepmoRw9namS2o9cjjLbboIo/15qxkXdKJc4BISCI0CYLkig5V1+5JOve740HRUvW8TuWYioJEm89tprRCIRfuu3fos//uM/5saNG/zar/0aH/7wh4+tFeZLhXdBGvZLOhV7WKyurjI7O0tra+tzq6erhr2q2HQ6zd27dzl16hS9vb3vaM/bCubm5hgeHubGjRvE4/vVmUII/vnXfQ3BgIaULo/P3ewx5koy2pKMpTjIVZwKTJ9DwN2eYIwGl/uRJG+uze9SIO5Fsegt08/mSpzq9+5wMDGzxtk9Ctqz/c1kx1NsJHMMDSwQi3tHRCfGlgkEvbs1LM5vVBVaVHq+Tg0v1Ty3oQezdNdQ2c6Mr+6yJmnriiMbBnMjZZNcx3ZYmkrSUqMl2vpyhnAkQGiPqCMQVNEcm8xmL87Meo7sapauOlE4SRZYeX0rZTf81jgBVaLbo6Vb16kWRu5O1dwngD/kIzm9se/vrusyO7zI088NMz8wy4XL7STiAU6eb0Op4etXT9kJ0NIVZ6JKyzLftzso58vnl0k9W8T8jelGUA/3DJtpmaWWMHZEIj9Zm4zFvixLz4V43fMUoly3WQ/9Z9qwPPrMui5kUgX0osGTO1OMDywwPrDIxMAiE4OLLM2mKG12kIg21q7JCsa8yyv6TjeTzmzX5klA8GqESbLYUpnQyRYoOYEdkvA5EnnXQtJdHB8kTI0Pne4iKhvcuXOHp0+fsrS09ExWH174UiB2FVRq7KLRKN/8zd/Mv/t3/44vfvGLL1XE8ljxoqN1r4hdfbiuy/j4OFNTU5w+fbpuS67jxs6I3fz8PAMDA1y/fp1E4mBRk+OE67oMDQ2RTCa5ffs2gYD35HuprZWvPXsSDJcGSys32t6Mxjib5M5VqtyBAijsXjhcRZA5LfifsWXULqXqfTu3uMH5Gn1gh8eWScS9yVNqo4C8+fZ+5XQb02/Po28KDWzLIerRuxagVLJrtgvLpIt09+7+vXb2fM1nSjRW6ThRgW07FIsGgaB3VGjg3gynL3XQf6aV9Owq63tMXQu5MsnaS9x2YmU2RWNLZMseJBjWSMT8LO4xMc5tFFifX6fnjHeK+9z1HhbGdxfrry2kmHs6y4UbPfuid4okDtSu78TlbvIH6E+6PLfG4BtjjN0Zx83nOXEqwfmrXbvS1h19TUwO1K/Ba2qP7RubctvB943b92k+dnhit/wwzGJ/A84h+cT8VBzXV55q10u1jytUl5XO+tG6nlMtbBzAlLhW668KfJE6y4CABQ+rICirfmfnvD9XdjwHwYCKfDnIhC+P3iiD4yIMYIewQpIEuC6OBImiSlhS+exf/xrOnz/P7du36enpoVQq8fjxY95++20mJyfJZrMHbh9ZDe82H7t6eNV54vjwoqN1X/IRu3rRLsuyePDgAYZhcPPmTfx+/zseXpYkCcuyGBoaYmVlhdu3bxMM1k+ZHDcqPWdVVeXq1asHehv7sa/9CvqaYxTXTTRH2mo5BuAIGakkkKosasWAXfWtwwzDWp/E6k1BqXH/Jmup/BY52wvDtGlp8iZPK8ksF8+2l9uDfXF6n9BgZmqdszWECqPDK5w46R0VHHy6wMnTLbuUrzt7vk4MLdVMuSaXMnTV2D+ApsoUkxsUs9XrylbnN2jujNe0SZkdXaazv5lIPEgsrDE7XF0tWsiWWBpf5sy1/WNu7Wpk9M5+nzsoRw+ffn4ExbE5t3m+py53MfW0viWJL+g9np04caWb1R01mJZuM/5ghoHPD7M+tUxbS4gLVztp7Y571kdWEIr6Gd8TrRMtLoG/s3seMJtl9NWDRyiMdZmZpjiuXyY9dnBSmJ/zsda1vX2uQ8Hc8D5udjJO8nYWqr1E7UCwTpoc2Ezp1lfWmnrti9p7upVUjR7AfadayGSqk3d/QGV8uqzIPdEVJ90DUwkDWXdBlPu+IgRq0cXxCxochSI2kg6RgoTiCP7V3/nk1twvhCASidDX18fNmze5cuUKgUCAmZkZ3nrrLQYHB1lZWTl0zdi73cduL44SsTNN85k8U9+zeNHRui91YlcL+Xyet956i9bW1q16uqP0bX1W2LZNNptFVVWuXbv2jkUMd76t5vN57ty5Q1dXFydPnjxw+leWJH70qz6MT1NQsgLbzy7C5CAjZ/bvy/WD5hGUyWgmVlSQvC6xcltQbNq+j1eSOc7XiCINji7R65GODAY0nIzBwkj1WjeAleVMVaf+CrLZUs12XutrGXrbgruUrzsxPrBASw0hx+jjec+uExeudvH0zwexTYdQ1JsoTA0ucOpK7fZf68tp+vsbWZryvhYARslk9O4kF1/r3/qbrErIrl21L+tOZNZyDH5hhN5TTag1iOZOnLraQzZVP6qk10jLAyxOrLAwtsTDP31MSIGzF9o4famDQBWz3N5zHbv3p7oEf9hC7Av+CtLzBydokzONOIHyvZLSD/6itpiP7zKWFpJgY6b69+2CxFLcB3EX3u89b6mazPRo/ahe98nmuindtu44SzWicUBdkil83vdD75kWHMfhyslWHokUK+0uatrBiMsENwQuAskByy9QHUFWKqdgfUWBz5H43m+4RSLiw7KsqrZOqqrS1tbGxYsXee211+jo6CCXy/HgwQPu3bvH9PQ0+Xy+bjTvZUvFvmgi+u3f/u28//3vZ3h4mK6uLn71V3/1hY3lqHjR0bov+YidF1ZXV3nw4AGXLl2io2O7MN6r88TzQjab5e2330bTtEMRqqNCkqStiSuZTPLgwQMuX75Ma+vBmsPvxPtP9PAV/b3YlktE15B2zKUCgesKtOT+8/Ly0nNlQcgokyszKli7KrH4QcHGKYEZKluU+GuQr2qWEs2JMAlXZvThfM12YKn1PKfOeF+D1ZUsZzysQ2LxIGFXwud6PyKGbqH6lH1CiJ0YfjRH94ntyJ2iypw938rAXwyVxzCfoqWrEanWPu5Nc+Jy9XG29zTiFoo8/PMh+s53ota8luUXgKefH+XstR5UTeHslS7mx+pHdSoIhf0M/MUgfWdb6a/RCi2aCDP2cMbz8wr6L3UxfwC/tkhzANu0yabyDL01zsgbo+jrGfr64py/1kVzewOSLPakoV0C/28b+UT1fWaVgxG75OMgGz3bzDDd7seuE+UCWH8aINOyXwSUa6ouokiOhbEqXPWjJkjVZ/y+s20126RVUCzUzxk3tnqrwKGcZk2ueqfSVZ/M9I5o6/7PFdqCAT5nL5Puk8F1cSVozCm4OQchCRQdkAWy6eLYLkoW/I7ErQvdfPKDZbGZEALbtjEMA8MwsG1735wjhKChoYETJ05w69YtLl68iKZpTExMcOfOHYaHh0kmk1XXBNd1X0j987PiWSN2lfM86rn+xm/8BouLi5imydzcHN/zPd9zpP29MLzoSN2riN3+VOzOerrbt28Tje6epKp1nnheWF5e5vHjx1y5cgVVPV7zzHqopH+npqa2vPoO23N2J37iL30VMc2HXrQQzu5oIKqElBeE1ndPKmYDCI9LXbB2R4McvyDXK1h+XWL4XAntUgjTo5Rsem59Vy1ef1cjzlKelc2anuGBBdo6vM91eHCR1hrecoNP5unq2V1v19kZQ8mWWBxfZezpEqdqqGjnJ5Ocq9Gj1bYc8tkSoYifYNhHV3uE4Td3RwAnBxY4e73Pcx8AE48XufDaboZy4mwbqZlVNjZtJsYfzdB1uu1ALbmG70xw4UYvSxMHa6kF0NjewNjbk+UxP5ph4v4k3SeaOH2tZ5/gofNkK/oBiEUmvb+V1l7EmiMsjuwXCtimzeSTOQY+N8zK6AIXr3XR1hGl70wrsiKhfYuD+mHvWbPUoWEXay9wZkZiKrb7/nB99dOxjgHzger3XSkE2eHdqVRzXWa9c0ckr9mFWx5+mHb9lSDeHGH6AIR5pY4Rdd/pVnI1LGgSHSGMKn57fp/C9cudDN6f5VF7ASMqQBb4Ui5qHuyigxOUkHUXMyBQcg6WJvCvuWiuINEQ5Me+62uQJAlVVdE0beu/ikCtQvS8onk+n4/29nYuX77MrVu3aGlpYWNjg3v37vHgwQNmZ2cpFA5hUv0uwlFSsUepRXxP4kWTui91YrcTlXo60zQ9+6y+E6nYSheH2dlZbt++/UKKUiVJYmBggFwudyxefX5V5R9+zYcQgGSCvGd9djWBZQgSmR2LmwxKofodakUEqofrvBkRjIssyx+QWHq9HMnTG3bf66trOVRF4uLJVlaerpBLby80rguypHjWXlmWQ6AG0XEcF8dxt2wUTp1uYWN8lY0dPV9X5jdqtsN6en+Gzv4aCtbVLH2nW4hogqkn1bsvDN6d5PztPs99AAy8NcH52+U06rkrXUw9nKSY273oTj6Zo7W3mUCkNvFo7U0w/OYIxXSBM3W6WVTQ2BLdlzadGZxn5M1RVOFy7kYvvefay/veJIC10H6mibXZ+p50HSdbMev5ugmYG11k4PMjTN6bwHfbwP/tdRS0qiA9Ufs6TY01Yof2R0FThreoBWD5SQQz7n3frbu7v782H8HZe5ivN/flaaLxIJPDSzWPDZuR3DoLRteJJlaXahs1a8Hac4myx49T4HLuZDNB26XkOCxckzEiAj0uIWwXqeTiqDKG5YALqiwjHBehSmhJB4HAh8TPffrjyPLu5alSXqNpGn6/H03TtkpdbNvGNE1M06wazZMkiXg8zqlTp7h9+zZnz55FkiTGxsZ466230HWd9fX1Z+q7/SLwrMTOsqx3XFD4bobgxadhX6ViN1Gpp2tra+PcuXOetRHPOxVbIZe2bXPz5s13PFIHZY+8dDpNKBTi4sWLx1Yn8tGrZ7kUL7vrSyaw4zLaAYFkuOQKFsGV7eNZAY87VAB57wlTD7vIjsAKlSN5q7ckFj8sWD8vKDTDaibPa+e7GHtzBquKym++TjuwqYkkFy57f15pJ3bxQjvTd6f2RZoyG4V9fVx3wYVUskDYQ2nZ3d/EzKMZEjWUtADD92Zq+tcBDL89xa2PnGbwC8NV2zYBzAwt0NjaQKy5+vHCsSBmrkgxW6KQKTLy1jjnb5/AF/AuqD5zo4+xe1OenxcyRQa/OMLUwynijSHOXO3ixKUuz9SwkAVmof6zGU2EGHtQ2wQZ4NS1XtYXyiRRPi2QP32wBTpjehO7tYEA633VldnpDj+u7tEhZVVmsbP2b13s1CjNla9NaV5mrasKgepwiXx095zS1V+/bg7K4p16iNRQnUO5u8rUhHfdZkNjiNnZja1/93Q00B71M3p/jlS2yP+KrVNslRG2C0LgX3Jw/ApRVyl3kjAlSoqDmnUIFgUKAsmC7/um1+mu0pZwLyrRPJ/Ph6ZpqKq61WKxQvSqkTyAQCBAZ2cnV65c4ebNm8iyTDKZ5O7duzx69Ij5+XlKpfpm2S8Kz5o6zufzhEKH92F8T+NFR+teETtYWVnh4cOHXLp0ifb22q2VhBDP7Q2sUChw584dWltbOXv2bNU08fNGJpPh7t27RKNR2tvbj71G5J9/20fRbAFC4Muw6wZ0Nw9lOxK+BQE2OCFQ8h5Ru1oBDlkgZ3b/To4mKHQI1q9ILHxY4r/nZzCvBD33MzW+SqSGNcjk2IpnuzBJEkimTXpqzTPNNfZ0gfPXvFOuhaxOYyKyr96uo6+BxaE5sus5Bt6a5NzNXs99OLbD3OgyTd3V655kReL0+Tbe/qOHnH/tpOd+gK26ua49fn/+kI94IsjaQmrX3wffGCWWCNF7fn/aOdYcYWGsfpQI4MzNfga+MMLA50cYuzMGusHJi+2cu9FLQ2J7QTl3q5/kAYyGu0631RV2AFuWKqIJgj+mIPwHexYKnT6qtELGSMlMRhJUq/EEQJPJz1b/nWYXYlBDlFOGYH21fL8ur0fAQx2e/XCaprjChQtt9J9qJnMAMUr3iWZW6pg9y4rEzGRtsU3fuTZKRe9r33GiCcdxOd3fxMnWBuaHVliey2CrUPiaOPm4QEs5mFGJ4JyN45ORLZcsFooFOdlGyTvIpoTsSFi2y4cu9/FNX3G57jnuRbVonizLuK67K5rnOM6+NUGWZRRF4cyZM7z22mucOnUKx3EYHBzkzp07W71W323RvGeZ73O53Curkz0QrvvC/ztuvFTEbmFhgZmZGW7durWvnq4anlcxbDKZ5P79+1y4cGGXWKOCylvj88TS0hJPnjzh2rVrBAKB5xKZbG+M8m1XLoFTLpLWdmTNrBDlN3EASca3LCEZeN6kTkCg5LxvYKfGOuhKUIi6zJx3mf5kgNmv8bF+UUGPiS2uWSgYdNUQUhSLJs1VIliVnq+Dnx9DkkVNa5HJ4WWa2rzvu73GwxeudrLwZAFL304jjj2ao/Okt3mxoVsUNgza+3ZvEwhq9PTEGHpzDMdxGbozwYXXT3nuB2BjNcvqfIozN8pkMhDy0dwWYWagulXJ8nSSmadznLvVv8uQtrE1Su4AhMIf8rE8vbvZvF40GL07ycDnh9mYX6OxJcjF9/Vj1FHCAjR3xxm+Wz+le+p6L4sTK7h+QfAfKEiJgz/3rl9Cn9+/0I3PJKqmYHdivlglRTvgJ9NzMNVsuttP+qmPXE+NdGeTIHlpg4E3xjDSeZJji5w+meDcxTaiHhHicEPtNDHAifPtNWvnAHTTew6TZYFPluiOhZh4OM/UpkrX1gQrHwiy3GCD4+JoEFh0EbYASRBwJVwJ0B1kE+QMhBWVomnRnYjwk3/7o3XHfhDsjeYpioIkSdi2vS+at/clPBgM0t3dzfXr17l+/TrRaJSlpSXu3r3LkydPWFxcPFZz5HcSryJ2e/CiI3XPKWL3UiXbW1tbaWlpeWHqJdd1mZ6eZmVlpWYtW6W273nI0SuCkXQ6ze3bt3elH54H/v4nP8SfDU0wb+eJoEDWwogAkkBYLltNJyQJNQlWxCn/Xdn/G4ka3NOKiHL9jUekxYhLm070AqNRwmiUSF1SUfIOwQWH0ILNwOAC/SeamJpIVt3H6PAy5y60MzRQ9laLxYNEYavn68L0Ohdv9vL07eqpv1LRINEWRVElLI9Fr2I8rAoY+Ivh/edp2qRWs4RiPvIb1ZWNhWwJVVNItDewtpgm1hTGL7lMPNruTeu6LgNvjHHx/ad4+sWxqvuBTWJ1f4bLHzrDxsK6J6nbud+hN8cIRgJceP0kQhI8rXIe1dB/uYeBL4zU2Dckp9dp7Wxi9M0xYi1ROk61YVoOs6PL+yJz8ZYGVmfrR/WK2RKuCvnPxPCTP/SktpKU6O3b/nd6pIlMd31ylu/yoydlfE3lG9suCWaDsYMfWJWYWo6jdNXZ7i8J3P/HJRILMj++wuj98v0phKDrVAsNzVE2MiXmZ9aRFZkZj3Z3O+HWmUJjTWGm96RhBS59vU0ENAlTt3jw+d0iIMsvWPzKEIqQyh51aw6SUU6vWhGZoCmRUx2UnIMrg2/VLkc+DZOoqvDzf/cbnsvcLknSVolKhchV0rWwbfZbzfJEURSam5tpbm7GdV3y+Txra2s8efIE13VpbGwkkUgQiUReClXtK3Pi/XgeNW4vGi9VxE5RlBf28Ni2zePHj8nn83UFCs9LtGFZFg8fPsSyLG7cuLFV0/c8RSJCCH70Ex9BNQW66iAKoJXKv4EVhF0V2pKEnJVQPerhzciOKF8VKLUaFEgCLb2fTFkhicxphcUv87H4YY37vQUKJxRsj3Kx+bkU4bBvS/m6t+frwP0Zek97t9+an0xy+pL3SuwLqMi2TXLae3EtZHSisQhaDVFHei2HQHDyQgduociih3r16RfL5K4WYs0RViaWUDWFcI1WaLvGmC2ST+VJTq1y7rUTNSOZAD3nOxl605tgVtB5uo3Bze02VjIMfGGE0bfGsIslTpxv49zNPmItEbrPtjPy9lTd/Z291c/cxDL5H2zAuqRRtA5f55rv8ONuPj76osZQja4luyFY3+FJt/g0itVw8OMbAxLL7RGEUXtOc4HiNwSZGtzddcN1XeZGl3n6hVHmn8zSoAqu3+ymqytGotl78Q43BJioY1zc0VdOs0ajAbo6w5zsiRJXZaYfzTJ0dxplj6jCCgoWvjoELhQaBMJ0kQ2Bo0k4ikC44Eouwio///41F9cnE1AUFODTf+kKU2OD3Lt3j9nZWYrF+t1KngWVlK2qqvj9fhRFYWxsjKamproCDCEE4XCY3t5ebty4wZUrVwgGg8zNzfHWW28xMDDA8vIyplm/dOAoOEqZTy6XexWx+xLASxWxe1ZSd1SPolKpxIMHD+jo6KCnx7vbQAXPg2gVi0UePHhAT0/Pvt63zzv1++EL/XyovZ3/ubKAJsBOu4R8CnnVQiqU+zlWICQJoTv4V6DUxK5XB1cRqCkXs6H6cew6tmK2r/ZvaPthPeZCiwo3FfxJh9CCQ3DeRttMA2czJW7d6mXwc2NV7ThcxyWbLhIIap4+YIP3Zzh7pYvhR7sVrg3xIBGfxNCb4zR3xghFA+Q9HPkXp5L0nW9nZnQJx6o+UYfCKvpGfTuQp18c49ztE4w+mMbeIy5p72uisJ5lcbnMthuaI5y40sPEo9oec4nOOMnZJNn1PIsTKzS2x2g/1cbY/SlMfbdCNRD2k0vlcQ7Q31SSparbmSVzS5whBLR3xblwq4/MRoG5seqkVlZlVhdTFP52FOt2+ebJtQWI2Qaihi/gXrgRhcyYSvSExfBGHFoP/r67FgnSTpbCvMJyb9irIm//MYuwEgljBxT0EQntkvd8UZxUSX25D+WLOloNd470Wo71xQ0mnpYJYKwpTEt3AjWgYtmgl0yyOb2sWn46j6KWz7NMWPxEoz78fhVFlpBMi+aAwtrsGrk9x/GHNCbGtl9czJBg4avCWGEJNW0jbAguOlhhBV/WQY9IaCmLYlxBW3eRdXAViaiikjUMfuTbPsLXf+Ri+VyLRZLJJIODgxiGQWNjI01NTcRisWM3EHYch4GBAaLRKP39/VvRvJ2kzrZthBC7on4VqKpKa2srra2tuK5LNptlbW2Nubk5hBAkEgkSiQShUOhYAxJHMVN+lYqtgvdgxO6lInbPggrJelaJdyqVYmBggPPnz9PY6N1ftNoxjwuVMVy4cIF4fH8d2fOM2Lmuy9TUFN92pZ2BP14nFTIgZ2OvWARaZIyADZuqt63v+CSUrIt/2YVmmZKyPTanRkDDDgjUtIPZUH3SMhsklLyDFar+uRGTkQsudrBcz1NqkSm1yKxdU1EzDqF5m4tqjAd/NsiZ8x2MPK6ellxfyXLuajdDD2erfg4wPbpCS0dsq0i9rSuOvp5hbrpMoFbnN+g7306poHuqV6cGF+m/1MHUwOK+lmgnzjczeW8ax3ZpaAkTa4lu+dVVw9CdCXrPd7C2mCa3Ua6H67vQweLIwq6WZenVLJlkjgsfOM3w3Yl9RBDKRE0WguyONlLrixusL24QjgU5efUEhUyRmaFySrv3QieDb9SP1p1//5maqdoKzr1+mqef394u2hSh60w7lu0yO7a8RcjP3Ojj7QsrmF+2HTVzgjLmBGin6x5mFzIZP8VhP8WO+vVpO2E0aeSmNObyDYiOgy+2xREFq6c8JyVjQdqNDEKr0tVlFVJdAZBg4zuCNP9c1jN1lGhrYHJgu4XbRjLHRnIvLQOfcLHXdr8wbCQzbGz+/95z7UxP7PcNrKDvYicDT8vHMaISqzf9WGEJ36qF3agQmLexQjKKBUZIQi44GDEFJesgTFBtgVAFOcvkG2+d52ObpA7KatXu7m66u7uxbZv19XWWl5cZHh4mGAzS3NxMIpE4sqWT4zg8fvyYhoYG+vr6ALbIUqWEppKurZC9yv+vGCbvJFdCCKLR6BZJNAyDtbU1pqamKBQKRKNREokE8Xj8yHYjr/rEHi/ei6nYV8SuBubm5pibm+PGjRsEAgef8CsGmseBg4zheUXsKm+0AO977TY/Ee/g+3/9d9EUCdN2EUkbKQ5BRyXH7iiOK4EQEqw6BAOCQqz89FghgZLfJF9VIBsutRIZSt7FqvHCqWYd7OD+2kYzKrERlbg3n8L4q3FWF3IkiMBgFqmKRdrQw1nOXOlk5FF18lcqGsSbwqiaTFdfE0vD8/t6vk4NLnL+Vh+Dd6c8xzv5ZIFzt/oY2rHNhWtdPP3cdl1beiVHJBEi0hwiu+otYpgeXKCpM064IUBDY4jRO2NV7WHK3SdGaOlJEGkM74re+UM+mjpiTD+t7reX2ygwsEm6mroaOXG1h4Xx+ibHLT0Jxu9P1d0uHA8xO7j7mmeSWQaSZSKi+hT6z3cSaAgyej2H8ZX706bFrILG4V50skqcTKunBrYmpqca0a8ePAXrJmG1fXtxtUIKxoiM79L+Zzi/rEJ3eRE3+xUKH9II/UX1SHJrT4K15do2J50nW5ifql6DWoEvVDt0ns6Wa0P1mMTq7QB6s4KwXGxNEEgJHMpKerlgY0VlhO0Q1GWcLKiuwFQhKEm81tPGD33Xl3seR5blffVtq6urPH78GMdxSCQSNDU1EY1GDxURcxyHR48eEY/H6e31VqlXq83bGc2zLGtrm71ES9M02tvbaW9vx3EcMpkMa2trTE9PI8syTU1NJBKJZ+ojfpT67VfErgpeEbsXi2cJZz+Ll53jOAwNDWGaJrdv3z70Q1TpBHEUuK7L8PAwpVKp7hieR8TOMAwePHhAS0sLvb29CCF435kuPtLTxecW53FNt6xyy0gUJQP8uyc2KwBKqSyicEsQWHDRG8viCMkA22M+K8UkT/EFlNM+tWDV+dyMSNgBifWTEusnQbyuEZw3CU8ZhKYN1B1+ezNjq7R0NLCyUL1ocHF2nVsfPMn9P31SNfIFMHh3igu3+xm4463uHLo7xcXX+hm6N82ps627SF0F2bU8DU0RWnoaWZlZ99xXcj7F5fefRM+VqpK6nViZWWNlZo0zt/pJzqco5XUS7d6kbi/8IR8P/scTjKJBrLWBjlNtlAo6M8OL2Mb2dZRkCV9Aq9sTFqD7bAeDb4x6fm7qFmMPpon8aD+rH6i+Tb7RTwP1VbwV2EmXcV+c1qkUcm0XmX1wUy6j4QTdpfSBLVbSi37crt3Py3o0RNueqJ0zC+nu3S9z6W8O4huwUNb2GPDKgvkDdBGJNIZh2jsaF4z4mBha9Py842QzczPrlBIyi18eRCmUx+FftVAUDUl3McIyasZGj8poKQt/UMNaNpE0CUeA34T+5ig//fe/oe54K6jUt4XDYfr7+zFNk7W1NWZnZ8lms0SjUZqammhsbKzpJ2rbNo8ePaKpqYnu7to9mHfCK5pX+d/K/CtJ0r5oniRJxGIxYrEYUC7tWVtbY2xsjFKpRCwWI5FIEIvFDrTWHKVPbD6fJ5FIPNN335N4TgbBxw0hRDfw/wXaAAf4Fdd1/5XX9i+VeOJZcNi2YoZhcPfuXQKBAFeuXHmmB0hRlCNF0EzT5N69e6iqytWrV+uO4bgjdrlcjrt379Lf309fXx9CiK231Z/5G19H3PUT3jSzNS0H1ZT2d52QBEFlxwQrSfhTEk0ZDScqvEUUatn7ygt2SELb8P7cCkuomRqfRxW09e37wVUE+V6N5S8LM/HXG5n6lgbWL/spJWSKBQNZkVE9PMkuXOnk7h8+5Oz12nWXQ/emOXWltvRx4sk8197XV1OAkE5myadL9F2obmIsBJy60sHDP3vK0FvjnH/9FL6gt+lwBSN3J8F1OXu7n7V5b9K4E7GWKLlUbsu2ZGM5zcDnh5m4P4XkOJy62s35108Sa4lw/vVTzA57k4UK+q/01BVguAKUz3Sy8AHv39hs1HAWPD/evT/TZTmVwPDJFNKHf89dn/ZhNmgYIwcjdfaEYKNrf+TdjCgYQ7vvs0zex94YohsQpL47xN4WxicvdZNeq01m/UGNqTq/Q2NX1FPxDRBpilBslln4yhBq1sGIK8gFB9eVsSUwlbJAytYEku6Uu02kHFy/hOYKpKJNeyDEv/zsNx+p7kxVVdra2rh06RKvv/46nZ2dZLNZ7t+/z927d5mamiKXy+0SGlRIXXNz86FIXTUcxRzZ7/dvmSPfunWLpqYm1tfXuXfvHg8fPmR+fr6meOSoEbtXNXZ78KKtTg5GLC3g77uuex54Hfi0EOKC18YvVcTuWXCYaFYmk+Hx48ecOXOG5ubm+l/wQMUv6VmQz+d5+PAhJ0+epLXVu4H9TsiyfGwu6aurq4yOjnLlypWtkL3rulvkWFFkfv5vfB3/27/7b0iAI8BxQS64WD5gR9F6VpjlNOfm31whyBessh+e5FBsrz45uXWyWpJZ+0mQSy5mDZtDuVSjC0aLSs6G1Q+FUbI2K1M65/tbSf7FAtLm1xRV5uSpJgY2I2uDd6c4ebmL8cfVI12O7TA1uEhbfyNLk/uJU8XO5O5/f1zXviSfLlAq6Jx/7SSDb23bTWh+lfaeGCNvTmz9bfCNMVp6Eqg+lflRb4PhRHsMWYZ7//0hgbCfSx88w8zQApm1/fVZAP6wj3A8yNxQdfZklExG3y6P4+SNftLLKS6+/xQbySzzHv1LQ9EAG8vpmoo/V4LSpxOYH64/bRWXIOTd4ncLaw98rPeWyW+6NUTYzhxYeGE8cdnoKt9oG0qQVur0HXVc0nIUr4TvalOYznwaERLYo5Bvr54SNU4qZD/mJ/p728/8QbpR9F/sZPB+bdGMUUOMGo4FeLC+yuJXlIml7RfIeYeGlCAflJBTFkZcQdv8X/+iiSqrGMLFb4Hh2DS6Cj/zI5/A5zu+Lj1CiKoRsfHxcQqFAvF4nMbGRmZnZ2lra9snPjsqdkbzdoouKmbIlbVAluV9KVtJkmhsbNyq3y4UCqyvrzM8PIxpmsTjcRKJBA0NDVvffZWKPT5UWoq92+G67iKwuPn/s0KIQaATGKi2/UtF7J7lDe+gxG5xcZHJyUmuXbt25DeaZ02NJpNJhoeHuXz58oEMmCs4jojdXo++Su/dygQlhNi6/ud7WvjW1y7zX+4+Je+WCZ+rSgRWHEot4FaInCpQMg5WZE/UQZWQcxCcBTvgoDftnuyMmFxuCh6uHlAuxSWE6eKqHp53Ean8FuRxu+gxpcxGPdz+S40y2C5WRGbjcoAvYqCcacI/rZNYcjmRVxh+c5tUuY7L/MQqbb0JljzSXJZpk17N03mimfkd/mDtPY0UkmkWN4URT784xsXXT/G0hhjBNm0G3xrn4vtPMfDGGKGGIA0NfiariD1WZtaQVYmTt3qYfrzbLBmg81Qr2bUMydXy8Yu5Ek8+N4QW0LjwgdNk1/PM7iBw/rCPlu4EMwP107Wtfc0sji1RyBS39lFJ2ZqGzfTgAuamd13X2XaG70x47suVofj3mrA+crBn04hHCFFbUVx4JFjq3RYjWUEVe9xFOVN/nnHTLovR2Na/cy0BmmdzSN3eSRD9sSDT4z3lOgGZ4phK4LJJSq5de5X9ej/KgEVwwqKlK87kQP0QZWajNvHsPNXC/MyG5+fK7WZWInlcReBfsbBDEvGsTCYIfktQapBR8jZGTMa3YoKs4BMShmWj2w7BnMvf+7tfRWd7rO5Yj4JKRKyzsxPHcVhbW2NwcBAhBCsrKziOQ1NT06Hqpg+KCvnaWZu3M11bK2ULZXPkYDBIV1cXtm2TSqVYWVlhdHSUQCBAIpFACPHMxK5QKLwidnvxDnSJOk4IIfqA68CbXtu8VMTuWaAoSs1UrOu6jI6OksvleO21146lQbIsy4fyMjqo8XGt4x2F2FXa5ziOw61bt5AkacvEcy+pq+DvfOJ13hiaYTmfI+OYIMqTlS/poie2a+SsQPVF0g6VFa6OqhCcdVAbJNIRe0tdqxRcLK/5RxH4Vm1KzdUnNycg8K1a6M3Vf0snKOFbNdGbq0cNXJ+Ef9mk1Lr9uaVA7qSP3EmYdlyirQl8aybhsQJayqKU1zEjfsKxIDmPBbSY08moeVq64qzMpThxto2F4XmKud3R1qdvjHHh9ZMMvDFedT9b231xjMsfPM3azOou8rUXtukwfneGaEuYYMzP0ki5eP7ElW4WRhb2HR/AKBoMfL4ckWzpbaK5p4n1hQ1Un3IgUhdqCOI4DoU9di8by2k2Nq1XtIDGqavdxNpijNUQVjgBidxfbYQDkjqATEImuuogN1cnWmJVZrq5ib3sv5DXiFK/dGNj0ofVtfP+ERTX/YS6q9cRummXlSYPn58dWOsM0/ooh95fO4WuTNjM/40Evf86SaItxsr8Rs3tu0+3MjtZWzQRjoXAg9jlTgVYiJUwYgqS6aKFFMycS6FkgqZiFy3YVKv7V2ywJRpUmaxtIRkO4SJ85zff5kN1uqUcNxzHYWZmhtOnT9Pe3k6hUNiyUzFNc8tOZWdE7DhREVZUynOqmSN72alURBZNTU24rkuhUGBtbY3FxcWtNS2RSBxKPPIqFbsf75KIXZMQ4u6Of/+K67q/sncjIUQY+P8BP+i6rqdS6qUjdpV6r4OiVvTMNE0ePXpENBrl+vXrx+Y1dJjU6E7laYVUHRZHSf0ahsHDhw9pamraVU9Xi9RV8Avf+zH+5i/+NqolMBUX0w9qDnxroDeWI2p2UOBLVbEoEWyZlTqqhF6AQEYgXBsjLtAbpJpRNbuKNcSu3dcwQobtY3uh5i0mCUqtGpmrEVa/shFtzSA8WqQwVuBca5xSXvcULmRTBVRN4fLtPp7+xaCnFcrAG+Nlb7r7U57bdJ1uZeLeBJpfo+d8JzODtbtKZFZyZFZy9F3pQlJcJu9N4XjseydWppOU8jrRRATLtLj0oXNsrGaYG65OJv1hH4nOxroE0CgaFHMlpv7HYyzdovNMO7GWhl0pW7NFZeWHu7ETMjFb35Xqrw1BaUYQqlJR4eRcJpNh7CqtxzbaQkSMjarWIxWYAy7rXfsj6smWMMHiGqLKy0xmQsXuO8B0a7okM3UMHU2XfNCHE5SY/94EgV+pH60L1mkzFmuJMva0ev1d5rSflY9EUYsOIAitWBiygpo2MZp9NBgS6QhoKQvJBLkISlAmY5d7wQYNwVd+4DTf8anX6o7zOGFZFg8ePKCrq4u2tjagHBHr6emhp6cHy7JYX19ncXGRoaEhQqHQlp1KJWNxnNiZslVV9dB2KqFQiFAohKqq6LpOMBhkYWGBoaEhwuHwlm9eLfHIq16xe/CcWno9A5Ku696qtYEQQqVM6v6j67r/pda2Lx2xOyy8iF0ul+PRo0ecOHFi66F/3sfcC13XefjwIa2trfT09DwzsXzWVGzlGpw6dYqWlnK3hcokUzF1rjWmlniY7/qqG/z7P36bdUvHVQSKX8axHfzrLnpj2bfO8bjLzOjulKqrSLhIyDkXTXcQlKNy1axRzAYJJetgRTzStc0KUsnB8Xt8nlBqqm/1JgVhuLgeC7zRqiHnbeyQjJHQWE9orL/ewELBpi3Zgfv2GsHJInKVesC29igLIwvEmqOsLW5U3T+Uven6LnaSnEuRS++OAp660sX0o5lNpWmejZU0Fz94loEvDNfNLIRCfobeGOHsrZMkF9ZZnfFWSULZqsRx3C0it7BZrxdJhOk+24FpWEw/ncUomvjDPlp7mw+krG1ojpLfyG+lY+eGF7aOEW9twPeRdu59XMXc/P3FRA739MEX3LzPR4jdETTXdlkYCVGsImAAcPwy6pKG1VM94u5mXRZCsaqfWaqEPizwX9v9d3vMIdW3v09xNUijFumeKG1zBQoeehtlzCG3GS00GmUmvj1M16+mkEvVf/hYU5ixJ7XJX0d/MwP396fyN84HWP1QlEReYi0E2pqJrihILpgNKpLpkMVFLrlIJRdNF1gBGRmBUrAIGoK+jhg/9OmvPtD5HxdM09wydPeqVVYUhZaWFlpaWnBdl1wuRzKZ5OHDhwBbdirPq11YPTsVr2iebdtomlZ17I8ePdoaeyKRIBwO7xp7Pp8nEjnYveiFP/qjP+IHfuAHsG2b7/3e7+Uf/IN/cKT9vWiI59vW/Vggyj/irwKDruv+Qr3t3/PETlGUfdGz1dVVRkZGuHLlypFv8mo4CLGrCDXOnj1LU5N3U/jjOt5eVOr5dl6DnSKJg0YOv/XLrvC5J9M8nVgiK9kUFQdVd3EUgbbmIjXJFMKgZRzswJ59SgK1YGM07E6pCgSOT0bJgpqW8K26INlITSq5wPZTqBRdLK+fTxb4lk2KHR5EQJPwLZmU2jzebhWBb9Gk1O7xuRBoaybF0O6x20GZ+R6gp4XgdBFhuYRHC4THi/hK7i47k3hrlObueM1+qFNP52nuaiQYDbAyWyZg52/1MfiFkV0dHGzL4ennh+m71E12Pcfawv59CgHn33eCJ38xCMDgG6NIkuDs7ZPkNgrMj+6P2HScaSObzJFd3y+kyK7ltgyHtYDG+fefJhgNHMivzhfUaGiKeEYZZy9IrH2TAjuItyoFMQ6QJq2g2BPEWS8hNW7fd8m7Ghv9tetXV9dd4h5C59T43hTsbqyFwnQ4WcRmpNk1XVZFhIM45MlJi0xHedsUGj69BL49xfYFh3zLblJa6tWY/b5Gun41hZLbv0p1nmrlaQ0vRVVTmNnTX7mlo4H0xQCrfS6S5ZISJr5VByUNVqOEtmqgN2vEdImUzyEwbyELGcsv8BsuhmvhL0JLIsS/+OlvfUdbQVZIXW9v79YLaz0IIYhEIkQikV0Gw9PT0+RyORoaGrbsVI6jXGcvDmKOXNnOsqxd9YHVxr6+vs7MzAy5XA4hBCMjI3zsYx+jUCgcac2zbZtPf/rT/Mmf/AldXV3cvn2bT37yk1y44CnQfPfj3RGxq4cPAn8NeCyEeLD5t3/ouu4fVNv4pSN2z5KKrZAV13WZnJxkbW2N27dvP5dwe+WYtSJoS0tLTExMHItQAw4fsZuZmWFxcXFXPV81kcRB8fPf9zG+8yd/E1EokPHb+EIqRd1CSAJnzSYaUyi51cdnBUQ571nlmFZYRilWCKGEvQGRDQnHsLBCYIQlhMM+64cKzGBtcurWqT/2hVVqJdTtOvu32gIYmkv+ZJBlILpus3x/jXCbD21JJ7WcoaEpQltfE0s1TGNX59YJRgP0X+rC71d4+hdDnttOPZlF86tc+tAZBt8c3/LXU30KfRc69nnkOY7L8J1yLV/H6TbirQ3MDS+SXs3Qe7mLhdElzFJ9MhWMBthYyTD4xdFyc/qz7cSaG9hY2WBuZLciVwuodJxqY7JKWzNHE6T+ege5r93vtZXUXA4uKQIQlKYEwc2GMZm7guX++h5e6a4wsfQ6Ym8HlGGFVJUU7E6U4n6s4Szq+c1/PxaU+g9WM2uvCOgsH1MPqQSGCzhX9oxh3Mbs23/f6Z0qc59O0P7L6/g2tl/yFFVmxqMlWwWnrnaztpylqycOjkNyeYNHJy2KDQag0pATFAwHNQ1mQkPJWOhNKr6sTSrsEpi3QFXK9ia6jQio+NctmqNB/uU/+8vHqoCtB9M0uX//Pn19fQcmddVQzWB4dXWVyclJFEXZqn17XvVqtaJ5hUIBv9+/K6K3d+xtbW20tbVtrXm/+Zu/yS/90i+Ry+X4lV/5FT7xiU9w7ty5Q8/1b731FqdOneLEiRMA/JW/8lf4b//tv73UxO5dUmNXE67rfo5D+Ke/dMTusKhEs2zb5vHjx/h8Pm7evPlcCmUr8Kp5c12X8fFx0uk0t2/frlkLcRgcNGJXMV62LIvbt28fSCRxEKiKzD/7vq/j+3/xv9FgSqRVi4ArMEQ5nWts2EgKuLqLs6ffq+Mv95c0I1VYlgDJcLF3BCgsAE1BMsG/4aJlDfQQ6E3yvrSrFdu2XqgGvUlBydlY4eoMLx1ykQvVO1lAuZ2UkrawGqrv3/BBQ1aQ3nxBzjTK8FUtrH1VC8qGQWgoS34gS0umSMfJlpodHPSigaZK4DgIUbsG0CiZPPlcubNEOB5mZWqFxrYoI3dqizEWRpdYGF1CkiVufd1VitkSoYYQG6XqBs0VtPY1Y+oWi+PlujjXdZkbXmRu0zMt3haj/UQLRslkYXyJtt4WJh5N7x93r5/kD/RgdlWvMbNiPsTMBm7PIdKxmo8gBsUnLjNdB1zoZQl9HPw3tv/kLNhMR/a386uGlBWkhSLOisNK18HaECoTBunO3aRxozNCfCaD3VOeJ6R1m2ynN5EQGZOpv93GhTd1Ti7JKKpCIBYq9yvujqEbBoZuEImEkUS5P28hVyKznGZlYpWViWX0JpXlr25CWC5WXEUtuRQLJsgqjn/z5cx1wQEpIBNasnAVBTlrYvllIj4V1m0agn5+/qe/hWjk+JWnXqiYqvf39x/JrmovqhkMJ5NJRkdHKZVKxONxmpqaiMfjz02AAeV5fnp6Gtu2twQVe+1Udm4P5UDIiRMn+IVfKGfv3v/+95NIJPjsZz/L2NgYH/rQh/jGb/xGvvqrD5Yqn5+f3+UB2NXVxZtveooz3/1weelUsQfBe57YKYqCruu89dZbdHd309VV2yj2OFCNaFmWxZMnT/D7/dy4ceNYUxMHidiZpsnDhw9pbGykv79/l0ii0nvwKGM60ZHgez7xGr/0W58nFlUp+Gwwyg+MEIAtoW7YZWuTPQXwtSJnZsS7E4UrBI4jgayirTvIJRtkB7NJxtgUa8hFB7zWYyFQ097EDkmgJU2KPd4DDOlQi/a4RQsi+x8zK6aRfj1BsTfIYlwjMlmg9/wJ8v9jGrm4+94JhP20tkcZ3Ex79l/uJrWS2VKXemFlZg3LsOm92EG6Rp/Zvbjw/jPc/aOHW/9uO9GMFlGxCs5WfV0FTX2NZNazFDPesc3U0gappQ2C0QAdJ1uRZInz7z/N/OgSmWQWV0D2Y02kvqMN1DpR0KSLXNsPehcKXQH0gRJTDS1wiEW30NiAf9MupWxiHMZpPZjFRLY9SGImz0Z6f4eJqrBdimK/GTGSRM4NEizouEEJZ8HF7fXYn+1iqhqOJvHkwwGmHmdp+eM5uoMxlmvUUJ6+0cfYwBK2Iki91kDqRgPCcRGbnUPiOcGGpuFfM9CbfWirOkazj+CGhc9RcG0J07SxggrBnI3qSgQCGr/wM5+ipflw8dWjwDAM7t+/z8mTJ49c2lIPfr+frq6uXZYklfKeQCCwFc3z++uIYA6JmZkZUqkUV65c2WensjN1W4ni7Y3mua6Loih893d/N9/zPd+DYRh84QtfYGamtrfhTlTLlr2TafbngZchYndYvHTE7rA3US6XY3V1lVu3bm29cT1v7CV2xWJxq5D3uM0xqx1vL6qZHu8USRyV1FXwzR+5xL3BOf7i0RSBqIojCQrOjnGpMoEVByMG9g7loBWSUfIOVpXUpisL1IyNGau+qJoxFSVnYYUVnM0aPinjEtsAUzewgqJ2i7Jo7cXaidV+RAq+2rNCLiLAdj3VnEarHzlvkT4f4REgbp/FP1UgPJQlNJylRfHhU6Rd/VwnH88Sjoc4faOf0Xverco6TraQT2V58r/KqduT1/qwLIvpJ9WFDULA+Q+c4cnndqd6l3b47sVbG2g/2YpRMpFkwdTjWYxSfWufWEuUQCSwy9ZECEHz6z3MfUOE1JmDkaZS1E/oEEUxalZiab0Ju+lwU12mQaVh2kbulck/EBT6D5NyE5TWEmT7DvZMKUMm+a7qVihmVMMZ11EaTdK93mpG/5hOoWu7dip3OULucoTVx1mid0IEp4vIxu6XP1fAasBl+SsbMWMqxc32Zb7FEqWuANEli5SqoJYc9LiGVLIxNp+3ICpGSscMKUgGaGmTsOpDcQX/4qc+RWtrfWuX44Ku6zx48IBTp0694+2yqlmSJJNJnj59imVZWwKMhoaGI82xs7OzrK+v7yJ1UD1lu5fs7SR6sL2GaprGl3/5lx9qHF1dXczObots5ubm6Og4gBP4uxmviN3LA9d1mZ2dZW5ujoaGhneM1MFuopVKpRgYGODChQvE4wdL5RwWteoO19bWGBoa2mV6fBjl62HxY9/zNXzn//EbLG7kkH0CIZcXECjXwskOKJly9wcjvjlBidr2JLav9vjkkrPL804g0CUg4ENyITqoYwfBCpXTrztJnhWRa3re6VEF37qJ3lg9bW42qPjTNqUGL089Gd9cAb3Lw3BWEmhJg2KkvH9XEhRPhCieCLH6sTaW1gyCb60SsEL4Z/Jbb5e5VJ7R1CTn3neKhfElMsnd4ob+y10sji1SzG5H0sYfTAHQe7GLYDTI1JOZrc9Vn0L/lR4GPj9SfZybSC2nSS2nOf+B00w/maPvUjeyqjA3skDWo1NFS28TtmlvpWoBHFWQ+ng7ox9rIjSXBg5GnPRWP+GVDG7LAcoYUhbLKyEk2+JZ7FyLqzJ+3Wa5/3C1WlLGYgaN8EoRu844Rc4mm6h97tmuCOGBDFyp/hyIkkOp0SN9HVJY+I4ucFx8yzpyyUbOWpgNPqxWP44sEIYPaTO6LhdsSq0+AtMlZM2PJARywcZOyChpGyuuESkKikUTJ6Sg5C0k0yVEWWX+z//Zt9LeEat/kY4JFVJ3+vTpre4NLwo7LUl6e3uxLIu1tTXm5+cZHBwkHA5vkcDDlOHMzc2RTCa5evVqzVRvNQHGTnPkiqjiKLh9+zajo6NMTk7S2dnJb/7mb/Kf/tN/OtI+XyRels4Th8V7kthVvOFc1+X69es8efLkHT1+hdjNzc0xNzfHjRs3novLeQVexGx2dpaFhQVPkcTzqAdxHJvv+so+fvF3BimWLEIBhZy8HSkwgxJSycW1JPwrDnpc4KoCMyIh6Q6Ob/+Y7KBE1JTIKtXTzXqDgrAcXKX6+TiajB1UEC74lxxk3cL2uVt1eUGfil7jtS2IjF7jnEXaBA9iByCc2jOHVw0fQCmhUfqKNviaduSSTXAgTejpBsHRLJLhMPTmGMFogAsfOMPgG6O4jsvZ2ycYuzvm6aVXsSLRAhpnXztVnvwNm5EanR924uKHzm6JMEbulr8jSYKeC51EGsOsL2ywOFEmcW0nm0mvbqdqXSB/Pcbqd3RjNZfvSdN3GBGTwFlwEPW4VtYmvRjASAQg5hJLFzD3iiHqIB0JkSpP/Yf6HtMudqcPZ64IdcYpJh2cGt0oAPwTRfIdMfyTOfQqQgzfpEGhZ7/SUegORmxze0mgb7YoC0wVMTq25yP/kk6ps/xvNWXiM8HvquR9AjVlYiQ0wnmXQkwlMF6gFA0gue4OUqeiIvj5n/oU3QesKTwOlEolHjx4wNmzZ5/bS/NRoCgKra2ttLa24rou2WyW1dVV7t+/jxBii+TttSTZifn5eVZWVuqSumrYaY6s6zrf+73fy9d93dcd+Zz+9b/+13z0ox/Ftm2++7u/m4sXLx5pn69w/HjpiF296FLlDa61tZXe3t6t6NQ7jUqB7e3bt5+5/cuzwnEchoeHMQyDW7duIcvysYgk6iGfz/P48WNuXT3HDweb+af/1/+klLeIhjUy0qYyWYBfkSnigJDQ1l1czcGISci6g+MhICxmdYh7vOWqElrSQG+qThCsqIKStbAiCsgSdrC8nbbuEBISsuSg2iamx/43Ai6SA47HvKo3qTXTraVWP8J0cD3qx4xWP0raxGrwOD+/jG8mh94TJvtaE9nXmhCmQ2A0Q+hpGmswzcAXRug83UZrbyP3/vujAynHjaLByswqvoCP9GqGs7dPghBMD85Syu6nsuVU7dl9ylooq2tnBratS5q6Gum72EVmLcfqZpu14qkw63+pncLl3Wk6vT1AIKtjVxPQVEEx4KNmw62CQ2ZKo9hSiYQJnEkdrh3i5cpx0ZdVFGHCIbiKOlQk01n+QrY9SiJTRPcoNQssOSSrELKdEKaD5fOBJKEHgoTWLfKN2/eZnLEotlW/Gv5ZnVLX7migtlomcZU9yDmLUmv5oVM3TITuYgf96FLZIFwKKsi2S9GxCExZONEAStbE8UloNvgciYaQxk9/9hvp7n3n0qDFYpGHDx9y7ty5dzQb86wQQhCNRolGo5w8eRLDMEgmk0xOTpLP52loaKC5uZnGxsat9WJhYYHl5WWuXr16pDXENE2+93u/lw9/+MN85jOfOfK5fOxjH+NjH/vYkffzroDrvhJPvNuRTqd58uQJ586d21VrcdQ+qodBpZuFEIKrV6++44WllePHYrEtOfs7QerW19cZGRnh0qVLhMNhvqapifvD8/z+WyMYKYNwWCa3WY9WkB00W2DiIiSBsAThdTADMrIDdhX+Y8ZVlE1D4GqwPYyIK5B0B/asoUJI5bbtjkRiXSWzbiEcCysqobeoWxYsbkDGN1+i1Fk93eUEZYJLBoU2j8iTT8Y3U6DU401H1HXDm9ixP13gqhKFCzEKF2KsAv7xDHJJZfz3Rzl7qRshqGonshPtJ1op5UssTZbVuBXbE0mW6LvUTSgWZHV2jZXpJIqmcOJq71absXpo6mrkwZ89xTRt7NtNpL+xk/VOj/OTJHwLNoUDErtSR4CGdBGzWhmX7pAdVSi07f6xSyE/h9Ggh8YFy21hAkvV08vVIGVt8uEdx5UlrCkLrlSZZi2XTF4Cj5Z7FfjHdEqdmz6TmoJeEqgrRczNFK+yYGN2779uctai1LqfyEqGi9gRgVQ3rK1InrpqYidCRDI22ShEsy6ZiIRvsYhsSkiKjGI4GCGFhoKLW7Rpb4/xMz/2zTQm3rluBhVSd/78eRoa3rlavuOEpml0dHTQ0dGB4zhsbGyQTCYZHx9H0zQ0TaNQKHDz5s0jkTrLsvi+7/s+rl69ymc+85mXXujwPPAqFfsuxsLCAtPT01y/fp1gcHsBfSdv5IpI4cSJE+i6/o4/RIVCgQcPHuzqpvE86+kqmJubY3FxkevXr+/qc/u//42vYHJ+nYH5VdS8g89w0SMSrgQBV8LcIaywHCAHvoKO3qzuNzMWIJe8iZ0VLrc4Mj3IkdWo1Yya5S0bN6rhoiE5EJixkHUdKyjQW1VPr7wKJI/WZxXU+76nMncTRkewZrq5dDLKxFIB8zNXWFrXCT5J0d9ygtYMTL49tcvMGKD/cg/LM6sU0sV9+3Jsh6kn2wXS3ec7ae5OsLawjpAEbp3U8sUPneXJ3TFyV6OkvqENva9+/VypTou33RAYkzri2p7wru6SH5DJd+wPkRktQfwLaWwvw+odUIaLLDeWXwyLbSEaU0WK8QM8N5M29h7z4nRLhGgyg9O0++/KgE6+t3b60Fdw0Vt2vwyYfhlR8qPNF3EVKHZWf1nQVkxKnbvP1T9XxGjd3l5dNym1+xG2S3i0iNkSIlByyEYk5JxJJqigpgyEJaMUbZyYH9OwaTQkzLRBX3eCn/un30oodLje1kdBoVDg0aNHLzWp2wtJkmhsbNyqEZyenmZ2dpZgMMidO3e2+tnGYrFDpWMrZsKnTp3is5/97CtS54VXxO7FY+/N6TgOIyMjFItFbt++/VxcwQ+CSieHikhhYuJg9UrHBcuyuH//PpcuXdqa8J43qXNdd8vL6caNG/veLIUQ/Pzf+yR/6yd/i4Vktqye27AxYjIbWPgcgSnt3B7wa/hSDqwb6HF5V/2ZHlc307Uek1uNwKwjQSQvyHqEbayoipY2MBo2F0NNwdYUBOBfdpAKArlYRG/XsAP7SVguoSAVLJyghwijPYCct7BD1T83m/0o6zpWY/VF0lEl/DN5Sj3eJEnOmZiA1egj85E2HgJS0SJ61ceJnILv8RorTxY4c/skk4+mMfX6xsOxliiWYXHvj8utisLxEN1nO7Bth5nBOUq57ZStKwmavvUCfxoqkf/L13A1CblUqzpxG3pnCK2o41a5ttWwLx2bd8iOq+Q7aqQ2V2yoI+CTVgwywQa26+oExnQJ4rXTuOpQiUxXFaImSzizAnY4cEhrFpm2+lYgYqqIW8UQ2fUrGGYQ/2wWzu9/FtRVg2JHYHdloONi+3ZfW8lwUHWH6IbAiJajdrILCIFkObiGg5wFxQIz5sOn2wRMQWlDp68jxs/+zLe846Tu4cOHXLx4cUsI9l7D0tISq6urvP766yiKgm3brK+vs7y8zPDwMMFgcKs2b+dL9F44jsMP/uAP0tbWxk/8xE+8InU18Cpi9y6DYRg8evSIeDzO2bNnX8jN67ou09PTrKys7BIpVD57J8Y0NzeHrut88IMf3IpW7uw5+DxEEhXD53A4zOXLlz3PMxTQ+IUf+gT/r5/+bfJpHQmBL2Whx8smw3vhyIJAwUUPqmhZF5EyMSMCM6qALFDWTQyPYnszrm71b60Gy1/nt9A9ajFlCScSwLdUxPHLBBcstKBEIQrFTb+8cgsznWK/xyMlC7SVGp8DSsqb2AF1I2Vm0/5UsRNQ2LjYwD2AW0E6VjsYTVv4Y93o/2sGyeuc2W88DGU17uAbo+VT8ik0f9Upsj1+FsI22ZMhxvwSOxWu6qKOHasfJXNlCd+8SenUwdOxodUsbrMCGZvMjI9Ca+10YCEexFfr9Vx30Nc1nMRu9l9oieIv6bge6X4pa5Ov0YEg1xWlYWYDe9NY2V4Ct6v2eWozRUpdEU/ZRiwL6bY4sckSmU4ZR9thgZF3EXt6KAdni5Q6tscY3bCxLbDXXcz1EmZ7CP9qiVyzH22lhB1WCM7p2GE/YNPgSphZA8OA1rjGD3z/B3knS4fz+TyPHj3i0qVLz6UN5LsBy8vLzM7Ocv369a0AhSzLNDc309zcjOu65PN5kskkjx8/xnGcLTuVaDS6NQc7jsMP//APEw6H+dmf/dnnasb/0sMF6syrLyNeWmKXzWZ5/Pjxrgb2tfA8SFZFfQtw69atff5CjuM8V+GE67oMDw9TKpWIRCJomvaO1NOVSiUePXpEV1fXgTyM2pob+Off/3G+/5//V1zTxXEk/GsWxZhMyNkUUuyAEZLBchGyAFVBLYGatRBqOeUqbBfXQ6jgM91y3VwVFFUI5R3yIQ8RQ8KP0G1cX/XfzIyqCARWUCt3wMhAaFEHy8CKylgehLKCeulWt7V2ylLvCCIMG1fzqDOM+VAXC5jtHrV8smA9l2fhbAOc9cPXtxBOmYQyNubUBlKyhLKuI2cM2k+0sJrMUjR0aA/ghBTMuA8rrmHFfbiSS+61RpxA7SnEUQ8+xZgHC+5tQuDM2wgZNpYDlJrrp3utmJ/GxQL5do9nYsBCrxJ1c/wKkSWDTJ/Hjmdc7PZa5FVgZFRkQBkqka4W2dt1QBfXVnbVwu2C5ZDXbYRfJRcLoCzpaFaRfJ+fSNIm27Y7uigZznYkGlCTOtaajZ0IIedNjOYAwrBx4n6kko3jkwgsmNhRP8GiA34VfaWI6sqc6W/is//w68kXsgwODmIYBolEgubm5iN7tXkhl8vx+PHj9zSpW1lZYWZmhmvXrnlmnYQQhMNhwuEwfX19mKbJ2toas7Oz/Pt//++ZmZnhox/9KIODgwgh+MVf/MVXpO4geO/xupeT2C0vLzM+Ps6VK1cIh+sX7VbsR44zTavrOg8fPqS1tZWenp59E1rlmM+L2FmWxcOHD4lGo1y9epW33357y4zyeZK6TCbD06dPOXfu3KEsBs6ebOMf/vWv5Gd/7f/BsB0EEv6Uja45sCf9ZkuCBkkiu5PwqTIuIGUhlCsbD5tReZ9VSDGqIBnOrgjGThhFA0IejvCyKDc3b6uednOCClqyhLEjMuaEfIAPCZAKFr6HOayYhN7h31fPZzb7UZM6ZlP1qJwelvGvlCi1eIxPk9Cmcuh93ve8nC+nY71gRXYQEEmQS2jkEkD/9jnHVw3utGpAm/dx0npdUgdgdASQchZOuP62pfYgmmHhevx2e1F0VErJAEbjwdWuhRUD2vdff/l+kXSXd8eCDVtQbVTq4wKZzvpq0GJrmNiTJLlY/fkqMFyg1OldPxaYyGPsMDR2Ij5K+PAtmjhLJXwNFkaLf+s6+mYKOEGVeFGmkDVRcjZGe5kIy1kTp1UllDLIxWX8KwbClsGnErYEhYCMtlwkIKlcOtXKj//4N6EoMo2JGN3d3ViWxfr6OgsLCwwODhKJRGhqaiKRSBxLy8QKqbt8+fKB5vqXEaurq0xNTXH9+vVDXTNVVbd6wv7cz/0cf/7nf86/+Tf/ZssC5l/8i3/Bxz/+cc6fP/8qFVsDr1Kx7wIUCgXm5uYO1Wu1UqtwXMQuk8nw+PFjzp4969m+Rpbl56bGrdSa9PX10d7eDpQjhKZpbjmMP48HeWVlhcnJSa5evbpLoHJQfPkHzjA9u85//tOH6I6DEBKK4YLkYuwxIc7iIBwXd48oQQiQwhrCcVFzAi1lgnAxwxJWVMGVIObIpDxew8wmP3LOxA57iCzqEBBfQMXw/FBBtiRsLVyuy8sVcVUHvc23VVunZC1PYgdAzgQvYgf4I76annpuZ+2IhtUaKKd8495jyLv17YHsBh+BlSLFljo1VpKEf16ncLr+s+f6FZTJHObZ+vdWZMkh7W9EWJ6/RlXkOyJEdH2X6XVgwmK1qzY50+MBIqPrWKe3SaS8qJNtiR342NaqD6e19nWQsxZ6DcNiOWNitFQnOMpyCXPTHFjJOQgLlKyO7QshyTI5QNJcjM1Us5osYbQG0dZ1co3ldmEClagkk3dtisLFt2oSUTXO9jbzUz/1LfvmFUVRaGlpoaWlZZdX28zMDJIk0dTURHNzM8Fg8NBzUjab5cmTJ1y5coVQjVT3y4zV1VUmJycPTer2QpIkvvjFL9LU1MTc3Byrq6v84R/+If/kn/wTxsbG+Jmf+Zn3jkXJceOV3cmLRygUOnSvVVmWsSyrZrHpQbG0tMTExATXrl2rOdlIkvRc/PMqnSwuXry45d/kui7BYJCnT5/S2tpKS0vLsZxrBZU6wvX1dW7cuHGkCehvfNvrTEyt8sboPFYlPZ61iQiVrLb9gDmKIGII8lUImikg7AhyErCZ6lNLoOYscB0KGkia5uk7p+QtT2Jnh9V9UbmdyAYlpLyJE6r+faMpsKVedRrK94eadvDP6SAstLYgRccFDxWt3h4oS4Q91K/pmFzz+HpAQlssYHilYwFlrVST2OktAeQNHTtW+x6Sc3ZdA14A+xAGv45VP1qnPSqwnmgEVSK8WMQ8hH2aq8mIkRJcLhM0eVon6d8plvCGpe+45oaDkdNwEweLyPum8xS7GmicK7F2wvsc1VkDvcub2GvLBkbn/t9FKlpYOyKXQkiglgme27Y9RiWlY7SFyuleRULYLkpYQ2QsNEdD1k0yAQmt5BLSHRRJ4URXIz9RhdTtxV6vNl3XSSaTWwKreDxOU1MT8Xi8boqwkhl4L5O6io/dtWvXjjSnuq7Lz//8zzMxMcGv//qvI8sybW1tfNd3fRff9V3fhWEY6Pqh6hy+pPAqYvcuwWHf/Or1Uj0IXNdlfHycdDp9oGjhcRxzL+bn55mZmeHmzZtbDaZd18WyrK2JdHV1lSdPnuA4zlbR7VEmRsdxGBoq9w69du3asdRs/NhnvoHv+8H/i5lCAdNxQJOw1wziDT42NHur5VdOclFcsKv83AWcstvxzntBkQEZyYXEvI0u2+iSg9Go7Urv6QlfzVo6t9btJQTqho7uQazQZNTF/Faqq/wVCSdaXnRLeUjMFHCCgoJmo3cEdpE8N6Dgq5VulSW0xRylU973n5SvrXa1wrXFDALQVksU6xA73YMc79uuI4go2bj++iRI7wqj6gZuNeWz5aI+0sl3bEfJjcjhG62XNB8KICVNcm4YVz2gErcjTGQujdXlQ3mqU+w9mHOxKNm4kg+BIBX0oS0VMNqqdZAo1BRMaAtF9M5w1c99i0WMPYrg8nFCW9ura6UyqQN8SwWM9hCRlAkBFXXFxAqUX6j8WZMG2YdumJw92cpP/tQ3I8uHf+59Ph+dnZ10dnZi2zapVIrV1VVGRkYIBoM0NzfT1NSEpu2+HzOZDAMDA8+cGXgZsLa2xvj4ONevX993/oeB67r80i/9Eo8ePeI3f/M3q2alKr54r1AFLq9q7N4NeJYU41FJlmVZPHnyBL/ff+Bo4XESO9d1GRkZoVAobFm6VBNJBAIBenp66Onp2XI2r7wtJxIJWlpadqmn6qFidtzU1FS1jvBZIYTgF3/6W/mev/PrbChgug62X0LPGoRViaLPwQrJuIpAZEyoYhHiqBIhA/Ie3CLv2LiagiQEvnUXSS/hKC5mXMUOKmjJomctnZnwo2RMrKhHVC7uKyupPKJujoe4YWv/hoOZCCMBwRkTkS9iBwV6px9Xk+t63nlZpmx93hGqOT6rLYCWtTAi3vuxPWxbdu0n5iO4YVCI1dlWlvDN5CidqV8j5agSkVXIdO3+u7Rhwayg0LGbTBlhFW0ui9F18Do7vS2Ib3KDkh7AThyunZnf9OPOWiTreNDtRGC8iLFZMyckCbEuoGX37yNMBykY9BZMOC7Clqp+rq6W0Nv3ED7bxZXl7b+5Lu7m86sUbayWIP6SjS0J5JkCZiyAvFFCUmRCQkMvWHzwRh+f+ZGPH8tzL8vylk1HRd25urrKw4cPAbY+s22boaEhrl69+lzbML5IrK+vMzY2diyk7pd/+Zf5whe+wG//9m8fS03jlxrKvWLfe8zupZTMHHaiURQFy6rv2VUNxWKRO3fu0NzcvNXJ4SA4LmJX8acTQmwppg6ifK04m1+7do3bt2/T0NDA7Owsb7zxBoODg6ytrdWsASwUCrz99tt0d3fT29t77DV7obCff/rj30Qw5+AT0mY7LhfbdlHz4EuaCNvFCClIHua1Bcf2fNtyAyrKRjn9ICSBG/AhVD9qTiY4oyNKLsqGd32WVPS+X9ygirbspb0FK+FHSXunPszWEFKufGzXp+I0RhH+CL4VmdBAAbngoqRqfL89iD/nPT4zKKPN5z0/B5BqjB/AaA8hp+vXr7lLtfeztV3NMOhu5DO7jxucNDBTfvTm6vWD8sbhnjNhulgTAj1x+GhQyhGkMxIH7R/rm86jd+72XLMaQwSe7u5o4RvOU6ohRglM5LES1YmOpO9X/PvncjgN21HBaNrG2ozAShkdRxaESkDaxQpqqKkSUtRPQJcQpsNXf+A0P/IPvuG51OpW1J39/f3cvn2bq1ev4vf7GRkZ4e233yYUCpHL5V5IK8jnjfX1dUZHR7l27dqRSd2v/uqv8qd/+qf81m/91quI3FHgvAv+O2a8dBG7Z8GzkqxKPduFCxcO3WT6OIhdsVjkwYMH9Pb2btmKPIudiSzLWwXOlfY1lZRIOBzeSolUwvipVIrh4WEuXLjwXI1A+3ub+InPfpJ/+E/+KyKuUPK7hB2ZomUju2VLlLL3nAtVUgyuXyZQcih6GBY7PrlcGLvjGgnA9WsIILBUwsobCMtGNGplG5TNKIrZ7EcqWTj+6o9IvahcwBFkvT6UBEqqhLEnJSpkCSdejmpFpwpYKROrVMRs0jD3CiqW8nDKWzkpzNqzhVvHW04A6koJu6H2dmbDwWo59Y7QgdOxpc4QWtEAIVAGDNIdcWoRKb0pVLNX7y5YLv5hHbO9EclycZRDEBfLQV0FYTiY7fU335mC3Tfm5hjadBajN4i6VKLUGfU8QzlvYTVVL6eILOkUmnYTPs1wsHcILCTdJlvx3V7KY7aGaMw45EsCtWQjhzTsiI/Qho1PSHz41gn+7g98bf0TPCZomobf78c0Td7//vdv9dkeHx/H5/NtzU+V8pOXFalUipGRkX0dep4Fv/7rv87v/u7v8ju/8zsv/XV50XgvRuxeETsPzM3NMTc3x40bN54pJXBUYrexscHTp093kcrj6CSxs32N67rkcjlWVlaYnp5GVVU0TSOXy3Ht2rV3ZMK4dLGTf/i/fz0/9XO/TyCmkrctpE33eyEkVB0cXJDsqh0fSjjgiKppRyeooqRKWPHq52EHZFAUXFXFLUIo74Kho8Y10n4XZa2E0Vk9fWgl/GURQqL6vnNhBclycDxEEFbMt4907oQZlLECPgj4UGxQx0oIvYQVldE7gpiNtX8bvTNU0/NOb6o9fgC1KUip5lE2r8NqEau5zr2iSsTWLVL1bQ9xVRn1SREjEt6Xeq26fVDFN5VGP1mnltRxCQwUMdrKhNg3vkHx7MF90YJDBcyOGK7toGUMjGjt6TO2aJP16FghJAnXCSBlLURWIILehFebL2FU6UAhdJtilRZ50mIes337vNTVInpHGKHbWFGNWNqmkIew5VKMakhFk7il4Vrw+s1efuCHPlrzvI4blT7TlTknGAxutdeqGPI+ffoUy7K2PPMOU1LybsDGxgbDw8Ncu3btyKTuN37jN/jP//k/83u/93vv2XT1O4b3aI3dS5mKPSwqdicHgeu6DA0NkUwmuX379jM/OEexO6l4Qt24cWMXqbMsC9d1tyxNjgohBJFIhJMnT/Laa68RCATIZrPIsszjx4+Zmpoin6+d0jsOvP76Cb7/f/sK3HUTv5D2RZskJLQ1i8Cyjn/Pz+j6FdQaaU/HQyABu9O1AI4kcPw+9KLAlwS5JPDP5JAK1dOesuX9+7qqhFKjgbwT8aHWSudGfSgr29feDflxGmNISoTArIN/wSAwmEZ4dY7wyURStcsPaqV7AbINCr5i7edGIFDWajnnbaOQq5/alXIWwQd5rFIQM3bwVGlQq/+cBp4UtkgdgKscPH0VGM5idGzWyckSymxtyuubzJPxeKGowAlpBB4UMJu8z9M3k0fvqk4+/XN53D0iHnWlgLGT1K2V0DeFPFqySLQkkHMCDcgrAl/WJG5r2IbNV3/4LD/8mXfWEmNtbY3R0VGuX79e9UUyFArR29vLzZs3uXHjBpFIZKuk5OnTpywvLz9zmc07hXQ6zdDQ0LG8LP/2b/82/+E//Ad+53d+5z2rFn5n4ZZfsF/0f8eMlzJiJ4TAPcTFkGUZ06y/+FTEArFY7Mgtyp7F7sR1XcbGxshmszVFEscN27Z5+vQpgUCA119/HSHEPvFFxY/qeb0pf/RrL5FOF/m1//gGsk9g71GtukEVOWfgrNs0KJBTnS3LEjOibVmM7EW9qJ0X8ROyBJEg6moe/DLSShEXGzOmbtUq6c0BlKKF5VEbZYXrvJnXuYeDmkqm2gc+FcfXgDafhaSMtJHHUWyMdj92dJus6CUD8B5DvaifAKS5HJyu3Wy9ni3K1ng6g979dB2XwGAeKxzBaAvi2g5SzsQ5oPI2FZKRsiaOhyAk8DCH0b67nMJKBImuG2Qaa6eHw2kbPR7dlVI1WiIo66WqLeDkrInjC3gLISrbbejYTXGCQzkKF/eTN2E6uKpaXTCRLKG371HQOi7C3bG1vSmYEAL/hkEoHMRNWhRCEnLWJKypSIaEK7t86yeu853f+YGa4z1urK2tHUpEoKoqra2ttLa24rou6XSaZDLJ1NQUqqpuCTDeTUradDrN4ODgVh3hUfA7v/M7/PIv/zK///u//57twPEi8Mru5CVFxceuFvL5PA8fPuTEiRO0tXk77h/mmIZxcPNUy7J4/PgxwWCQ69evb5HX503qdF3n0aNHdHR00NnZufX3iviio6MD27a3Wtdks1lisRgtLS0H8qM6DP7yt97GNCz+0/99F0VyMfcoOx2fjHBcTEugWRJkS9gKmDENOWt4p1z9sqdK1Amq+HKmp3WHHVLLRsnB8r5VA9QZHWwTKyyjucKT2DkxH+pSHrOt+pt1RUTheNiPZEIyQrdwfdX3b7aGEJaL01ie5NW8i3+hiGsbmE0qele4pued3VinBRn1rVEArEY/vpUiej2zYlkitGiS3dMv1zeeB1PDTGynXYUsoc0VKZ45GLETikx4pUimCrFrnLBI7yF1FZiLRWj0VutKBQszBUR3kz8hy6gLZlVi51swMVrrL+KhvKAYlbFbGggNpcmf271Y+ydyGN2x/V90XCTdxQnvEUzM5DB3WJ4EV0sUWgIIxyWsC0pFGycgE8xbOCEfYt3Eryj8lU/e5FN/+bW64z1OJJNJJiYmnlkZKoQgFosRi8U4deoUxWKRZDLJ8PAwuq5v9VBtaGh4YW21KrYt165dO3LK9A//8A/5l//yX/IHf/AHW/6lr/AKXviSIXa1omeVCeHy5cvHJhY4TI1dqVTiwYMHdHd3b5Grd4LUZbNZnj59ypkzZ7ZqWqqhmvhiZWVlS3zR0tJCIpE4ls4e3/md78fnU/m1//hFtIyFGZK3WnO5qoycNXCCajkqoagogLzu4NouYq2E1aDti9y5AXUzuuIRtasx77tBDSWZ31287tcAreyxVzIJTebRWgJsaOxrI1YzaOMhotiCKqPOpjG6q0fMXEVCnc1gdkc3DyVwGoJAEMUBdaqElMoh90dJx+Sq4oKIorJeY4hmawAlWcLyMGzeOpWUAfWIHWCLzevjuPhH8uD6sDyESVpjhGLdPW6jtLcvreMSeFIg3Rbz/I7RGkbOmNjVrG0cF9+0gdVafU4w2qOENkzysW3SFxzK7Ur3esE/lqHYur2dmYjSOKuz3l2+F7Skjt5RXVDhn9pN4ADkjIHdtk1QtbxFYZN0NiZt8q6M6lgEXAlDheCGjSpkvu3j199xUlfptnBUZehOBAIBuru76e7uxrZt1tfXWVxcZGhoiHA4vBXNe6csQSpz63HYtvzJn/wJP/uzP8sf/MEf1JynX+EZ8Uo88e7As9idVCNZlY4KKysr3Lp161i7NRyU2KXTaZ48eXLsIol6WF1dZXx8nMuXLx+qVmOv+KLSQmhqagpN07ZMkY9yLT/1qVtoPoV/9//5HNqGgRWUsTejTlZQRd4jChCSQEjlqJ1iO2Ab+GI+0pKzlc61QirYDlQxWjWDKspaAcvL/iKoegodhF8llIdsXhDIulDIYcsuZosfJ6BitoaQN0rYMQ9S2Rau2WnCDtZe+NR4wLM3rBv0o6FQNBQCcxZSNocdKKdEK+rUVJCailIBqCm9LrGrl9atoBhVCTzMYgdDWLHai1Q2KB1MmFEZQ8yPNpvF6C537wgMlDBqkDooR/q02SyFi/sX/OBADrPDWw0vhISzZECsvHCHN2xKLfVTZHJKx47vjhIKBHm/n+DTDQrnI4icgwjuvyd8pd2K1woijkx2p9F1zoRGP83LFnlXImYJspqMY9o06DLCtfmWj1/lW7/99brjPU6srKw8U1/Uw0CW5a15qDJHJZNJ7t+/v9XmrKmpiVAo9NxemJ88eXIsBst//ud/zk/+5E/y+7//+57tK1/hCHBBPJ/Ony8ULyWxOyyqpWIdx2FgYACAW7duHXu4/iDEbnFxcWuSq0wAFZEE8NxSCDMzM6yurnLjxo0jvTHvbSFUKBRYXV3l8ePHuK57pM4Xn/zENXyawr/95f+JmjOQTBc7puHIArdS8LpnUnbDZYWfG1Ax8g5+gPUSjuxihRREzvL0AnN8iid5s4IagZxB0SOylpVcsB1cWYJwCAnQMi5isYCLhYvjSewsVaIhbZJu8CB2iQDKah6rufo1LIRVlI0Slsf+i0EFOVnAbgriJBoQgC/pIGXyINno7X7k+TxGj3c60qwjAoBy71htLofRtX8hE7ZLLGkjFSCnqsg5BfMAqUqBQF03DkzsAKS0g2hx8I0aB4qcAVjNEWTTxVa3f/vgQLYmqdv6bksE//gGencQNy8gdICWaCnL85zslhiRt9YoetQ1isUCTvvu3yqWtsnuUNVqC3msmI9E0sG2JGTdIh1QiBRctCJoquCvfccH+Pgnrtcd63FieXmZmZmZ50rq9mLnHHXixImtNmfj4+MUCgXi8TjNzc3HVlaSy+W2+tseldR97nOf4x/9o3/E7/3e79Ha2nrkse1FqVTiIx/5CLquY1kWn/rUp/jxH//xYz/Oux6vInYvJ/aSLF3XefjwIa2trcfaUaHWMXdib3uySgrTtu3nmnp1HIeRkRFs2+b69evHThyDwSC9vb309vZiGAarq6tHEl989KOXCPpV/vW//TOK6RJiTUdNBMgHVJTNlOxeuIItgiYAVBUZkItgGwJtuQgxjYIm7SJxTrhKynUHakpvAhrycha7dTtaI4SAcKA8BssmOJrHlWzMiILVsnvCz1km4L3QeSpfNyFldPAgdlCuE9u5ByFLuPHNuryCS7QoyA9ksQMCo82Ps6dm0G70EU7b5Bpqiwyk/PZRlFUddc0g6A+QlxQKmh82ObXScPAFz4odLo1lNvjRhnXMtoOXVDiajDa2QfF8+ZrElixyrQ0H7nAr1ADRGZN8DXVrBYHRDFYNwimnddxEDP+KhfCZFHZ0R/HN5DD3kDrFcsnt8GuQdZuIz4eRlrHWi5gNPmQJEraEmTHxh3z8nb/1FXzww2cOeHbHg6WlJWZnZ7l+/fqxlGw8K3a2OXMcp2qbs0Qi8UwZh1wux+PHj4+lv+2bb77JZz7zGX73d393y8P0uOHz+fizP/szwuEwpmnyoQ99iK//+q/n9dff2SjuC8d7j9e9nMTuKL1iM5kMjx8/5uzZs881tO1ld2LbNo8fP97VnuydqKczTZPHjx8Tj8fp6+t77h5Qmqbt6hO5U3xxmLfkD3/ZWdo7YvzTn/o9kitZrLUSDWGNjCYhVfNp86tIOR2niiJV1lS0vI6RhYBl4FgGdkDGjgdwJYEd0jzTtVZYQ1kvYDVWX7ydkOYp0BCKjFy0sNqiqIA2b+IWClhBCbM1hJ0IoqzksVo8SGVHBKlgViWyAEZzsGY61+kII2wXt0q6VSDIBFWELYNfQd1wkGZLSKaJK1wcTeAEZOycgaxFEHJZZenggukg5yykgoWkO0g6hB7lsaNBXH8IJxaimuFLIayiJItYTfVJmxPx4ZvJovfUXyjV1RK+kkZAklmru/Vu2OEA2A7ask5BDSHEwV96Ahs2RtGEOtOJktJxmmsTTiVt4iR8oMo4QGg4hxmRMBM+nCppeXWxgNFavjaRlImzVKIYDyPnDMy4n6gJjqJgpEzCAY2/+31fyfs/ePrA53YcWFxcZH5+/oWTur2QJIlEIkEikdhqc5ZMJnn8+DGO42y9jIbD4brzZT6f5/Hjx4cubamGt99+mx/6oR/iv/7X/0p3d/eR9lULlQ4gUF4fTNN8qbwBjwuvDIpfUlRaii0tLTExMcG1a9eeuwdQNbuTikiiq6uLrq5yM8wKqbNt+9j86faiWCzy6NEj+vr6nktIvx6OKr44dbqVX/hX385nf+S3mZpZR88Z+ATYroOtSvvSp05ABdOGKs3djZAPkdch5ENWFGQX3KSF7Fo4Pgkjo2O1Vk9L1krXumEf8kquav0TlNtISbaDI0u4qgIN0bLwY8VG5HO4lokd9eFW63QhCbRUiZIHsSOgos5lMKuY2ALYilTzc6FIqItZjJ4GhJBwo8FdET4JkH0WWkquQlw18AP+cmcceSWL5a+dZhOAkjIOROyg3DKrHvyTOVwthOmXsdNFakVAq8GJ+Ag+XYeWGOYhGt7713RKfj8E/LVFJpZDyFIo+L2f79iKTj6xff8IwImHkYHQQAYprOIYJpZPAllCyVtYtiAwkQNFw82bOPEwwnaQ/Cq+ooMtSag5B02S+P6/9eXvOKlbWFhgcXGR69evI8v1u468KFRITjgcpq+vD9M0t6xUcrkcDQ0NNDc309jYuO888vk8jx494vLly1tE6Vnx8OFDPv3pT/Nf/st/oa+v70j7Oghs2+bmzZuMjY3x6U9/mve9733P/ZjvOrwidi8nhBCUSiXm5+e5ffv2O1LfsTcVW4kUnj9/fkvZtFMk8bxI3cbGBoODg1y4cIGGhoPVHD1PVBNfVAqqa4kvGmJBfvHf/lX+j8/83zwaWAQXZCQieZuSIij5dhA8WSIgUUNRuftBFpKEgwYWqEJCmcnhqP//9t47Oq7yzv9/3TtVvUs2uPcqySYOYAghhBLAtgSGENhAQknbsyG7JLsJIfkFsiEh2bBpm++SyibZlI1l2RQbAyHUAIEEW7ZsuVu2LFuaUdfU257fH+MZZHlGxZrRjOTndQ7nYGl073Nn7tz7vp/y/kSmQ1hZ754rVo4Tu8eHkUC8CXdi4YfTRm5Qpy/rdNGg2G1QkIdiCbJawwgRwlJNjFI3Zv6770G4yBWxXYkTEQSw5buHTBef0a07iIHHGQ/Tbcdxsh/9/KGbA7Kz3IzE5McozkoY4RyMNmVo25bspj6MkvxYlM0qyMJ5vB9t2shvsqpPJ0/NoytB1DMeDs3CZtqxnJG/cXRbGMXxj6mkw6QvJ3E9q60nhM/liJv+tbf70UpOdcga0f8sLL+Fkp2NcIASMlAKIqn/nKBFUBVkqXZsPotsh53P3P1+Ln3/ohEfWzJobW2lvb2d6urqjBZ18XA4HEydOpWpU6diWRa9vb2xhjOXyxWL5lmWxc6dO1m2bNmYRd3u3bv51Kc+xYYNG5g3b16SjmRobDYbO3bsoKenhxtuuIHGxkaWLVs2LvvOCAQpmdWabBRF+SWwBvAIIYb9gCbk5InRCCDDMGhoaEAIwcqVK8etaHegsGtra6OxsZEVK1aMq6hra2uLjerJBFE3mGhh87x587jwwgtZuHBhLFX99ttv09zcTCDw7nQGm03lG4/ewmUXzo6IAiCgW4iuIE5vCFt3MPbzoAJqX3xpJ3LcqL3xpz4oqkqe04ndkYXLr+JuDeJq9ZGlRT5LM/dUd20crHw3Nm/iaRN9QsTWdwaqguoPQ34Oam4+jpCTrOYA7oO92L2BiO3KyYTTZwnlO7F3DDHJoiI3UouX6Pel2WQPM2ViJLUo/Tl21MDwZuAix0le18gmVmBTKeg9c+dK0CB7jw+ztPCM1GmWMvLvuRo0yO1X8WU7cTcnfo9PwxLYjwXQB5QCWEU55B098zMo6DLoTSBKARACe78ZEfmDUMImOM4UfE5vAJH9rvDPV22YqoK9N4zfrVKIA7p0CrNdfPkL13HZOIu648eP097eTlVV1YQTdYNRVZWioiIWLFjARRddxMKFCxFCsGvXLt544w3y8/Nj1/KzZe/evdx99938/ve/Z+HChUlc/cgoLCzk8ssvZ9u2beO+73SiIFBE+v8bAf8DfGikxzUhhd1ICQaDvP3225SVleF2u8e1fkBVVSzL4tChQxw/fpxVq1bFuqRM00xp52u0OePkyZNnPes2HUSbL97znvdQVVWFw+Fg3759vPnmmxw8eJDe3l6EEHzhwRo+dMVCVMOMNElkO1Esgd1UcXaEcHQGcZlWpCZJi29MbWU5I+naOPhtKi5LRCYvuJzYXFkofeBuDUa2f6IvoUCzsp2JxVu2E5snsXAwS/NQw5H1KgDZWSj5+ThEFu5jIex9Bo4TvoTCMksd+gbq9CUWUgpgeBKLUjhliDycaFOVIUelDcToH3qk2UDCg9Lq+V0G2R0qZoKaNX+eC1vP8NtXwyb5vQrhUybQwuGM2L8MQ9aBPszSMyM04ZxssnrefY+cIYugwZBTKFxH+rCK45eGODwRUT8Qe2cQfcC+c4Mm/TYis4GznZSadswenZLCbP79q7Usr0xdnVY8Wlpa8Hq9k0LUxSPaZBFtQistLaW1tfWsx5wdOHCAj3/84/zmN79h6dKlKVz56Xi9Xnp6eoDIvfJPf/oTixaN7wNARpDucWIjEHZCiFdgSMvR05i0qdju7m727NkT84c7evTouO7fNE1CoRCaprFy5UpUVR238WB79uzB6XRSXV09YYthBzZfGIZxRvPFh25eRE93B+/8zYtmV3FlO9HCBoqqRkbEdOtk2xXC4TBWgRsxuO7LaUfpDSDidWgqCpo/CLmnC2LVFTEmtmkG9hNBLMvAdKkRC5VT0RaR6zqjQ3YgVq4LLAviCXq7iqs/RDDOpAnF7QK3C2eXH5swUQI+XGVZ9GYpsckU/fkO1JCBFa9OD9BKsoZssjBKsxM2jwBgU3Gc6EebOXT094z3OgFaWQ5K0EAkmNwxkHCOA2erD63CTfY+H6GyfBR34ociRVFwtIcJDjHuTNEt8rwWwQHCSeS5Ke7S6SpLfAyuo/0YCbpmFbuK6LVQs0wslw1HexgtQcMNgL0rmLChwtHmwyg7fWyYzRKoWc5Y9shhCgKnXuCyBA7TQg9Y5Oc4+doDa5kxa3y9z44dO0ZXVxdVVVVpm/iQakKhEA0NDSxevDiWCYmOOevr64v5etrtdsrKyoYcc9bc3Mztt9/O448/TlVV1XgeBidPnuRjH/tYzI3hwx/+MGvWrBnXNWQEssYuMxhOrBw/fpzjx4+fEa2KGv6mmnA4zI4dO7DZbCxevDi271SLOk3T2LlzJxUVFSntphpv7HZ7bEakZVkcPHiQlpYWLl83j7mLp7Dp1zsJGBbZbjvBAdYgpiGw25wITwDhsiNUgZntQOREbvaiIBulL4jIPzOiKXKzcAbCaNlxhIHTjtoVRCnOwwY4Oi1EOIBpB6s0G6U4O2E9nMh1YW/rTWh5Ec53o1oCK0HtmWJaKA47FOQR1iKGtYqvH8tmoZdmYe8Oos2Iv23LZRuyiUJkO3CcGLqOTh1CpEQxSrKxdwYTegbGsKsU9Gj0jEDYAdi7dGxBFbO8cERWJEZJDkrIjJkxD0QxLAraDII5Z36+fs1KKHAd7QFEdvaQ+xd5bgo8IYJBH9rUwoSvU01BtuoiGOezthsCNTf7jPIfW7sfY0C0zhbQMbMdOLtDZGe5MQMmWQrcuG42/f1tnDhhUlpamrQJD0Nx9OhRenp6qKysnNSibseOHSxatOiM8hZFUSgoKKCgoIB58+YRCoVOG3NWXFyMYRjMmzcPp9NJS0sLt956Kz/72c+44IILxv1YKisr2b59+7jvN6PInBq7UkVR/jbg3z8VQvz0bDc2IYVdIoQQ7Nu3j1AoxKpVq05LA0Rr3lLdbh9tkli0aBH79u2LrSvVkySixpjz58+npKQk6dvPBIQQHD58mGAwyKWXXoqqqixb1s/cxVP40Vefo7c3iDvPTUg//ZuqZLtRwhq4nNiCIHwBLMXCyrKj5rkxDDMWcRuIZlMTdteKolwUfwiR40axqSjZ2aiA6BXYLR1VtQjmu9DiRN+MfHdC4WDZVOwne7GmxhdnZlkeLs0g7IxsV1FVyM+NmCIHAU3DfbAHo8gVV1g5i7KHbLJwD9OEEcpxYO8IRKJ7CVAAW682vLAD/CN4WlaDBu5mP1Z+PsIxiquwy05xr0bnIGGnaia5bSbBOJY4ACLHhftwL6FBJsHOgIHd5sYYQYOF5jOxBRWGqlos7DLoT9DprJ6MROsG4ugIoJfmxkRlfsjCl+3A1q+Rm+XG6DEoK8jma/evZebsUvx+P16vl4aGBoBYwX8qJi4cOXKE/v5+li9fPmlFXfSBfdGiRSOa1+p2u2MOCNExZz/60Y9iHa+tra1873vfOzc7UTOIDLE76RBCvCdZG1OGKfjMiCMejBACTTu9907XdXbu3ElBQQFz584948L197//naVLl+J2j9zFfrR4PB4OHjxIVVUVOTk5vP7661x88cUpF3WdnZ0cOHAgKZ1ZmUp0UojD4WDBggVnvI9CCH74tc288sJe1Cw7mnL6zdyugGGcKaaEZZGVZcNvmZh5LsSgm5LS7UMUxX9PE6ZyAXQDIcBuB9Uu8GFhDoh22dp6MRMZ1Yb0SLo0jtgEsLX3YSaYXzrw93bTxAwG0LNV9PKcWLfmUMJMALbexCPQAJwtvcOmYwnqmDm2hGnfgajdfvSpcWrMhKDwRJiwsIHTcerYegnNGXkjkBLQ0EreXYcjbOFqN9ATiLoYYQMjV8Q6cZWQgatdxyoYXqyqPg17AITbidLXS2j2mest6DHwO+xxI3+OEz7M4tzTfqeETWyGwDol6G0+DctlR7UEJbqK1q0xrbyAf3/oRsrKzoy4appGR0cHXq+XYDAY85IsLCwcsxA7fPgwPp+PZcuWTWpRt337dhYuXBgb/Xi2nDhxgo997GOxh3+73c51113HmjVrWLx48YQtnzkL0n6gBdnniYvn353uZfDszm/8fThhpyjKLODpkXTFToqInd/vp6GhgTlz5jBlypS4rxnp7NazQQjBkSNH6OzsPM1ORVEiNV52uz1lF7yWlhba2trGPB4sk4mK9rKyMmbMmBH3NYqi8Lmv38DFV+zjBw89ictmEbIE+qmorSHAaVfRrNPtSBRVJRQW5NtUfJ0R02LhUDDzs8Bpj0TmEgg4UZCN0uNHFMYRJQ47amcfZkk+pgUuwNahY+lhwrZI1C5hytXtwHayFzNh1C4Xh2GhJxBN0Ro3w2aD3DzsgP2kAYEgpptIc0eC0isFsPWFhxR2xtS8SKH+YHPogWQ5KOjV6C0Z/py0BczTo4RC4Drqw2bYCQ9Kk4v8rKHrAAchsp24m3sJzcvH4TdwdlnDizqIRPv6dDpyANPCfTwUt1niDEyBo0tHFOagACIv/5TB8rtiyxW2CFjx72pqv4bIPzPVm6NZBKK1i4aFQmRGcklIQfhMppUV8J1v30x+XnzB7nQ6Oe+88zjvvPOwLIuuri48Hg/79u0jJycnVgs2GteAgRH0ySzqNE1jx44dLFiwYMyizuPxcMstt/DII49w1VVXxX72zDPP8LWvfY2PfvSj1NTUJGPZkhExsuaFdKMoyu+By4mkbI8DXxNC/CLh6ydixA4iT1BArIZh+fLl5OcnjmLs2rWLmTNnDvmas8GyLHbv3o2qqixevPi0Joljx47R2toaM+EtLS1NWpeYEIL9+/ejaRpLliyZlN1n8K658uzZsykvLx/R3/j6Ajxw969oa+lCcdhRshwETgk6JxZavGZwy0IxTMSpyJAQAmFoWLZIbZrIccePoIV0VKc9vkATAvxhyD1TJKkIRL+PsFvFKMkG56BnrLAREaAJxNNQwg/A1uFLKEQs3UTt92O5wJiSgzmoxk01LISqYMWZVBHFebw3YS1fFEdHgNB5w9fkCcNC2Cxw2sg66gMciDjvWZTs0MgEYxS1N4SSr6L0EXd6Q8J1WQJhhnB06UNGSAfiPtyLVXr6+yIsgeLrJzQ7PyJajwex4tUqWoKcfpPQoPS9o82PWfLuw0N+0MJnh9KgghISFGW7ePQ/PkJB4ehnkwoh8Pl8eL1eOjo6UFU1JvKGMnGPdt6Hw2GWLFkyaaNMmqaxfft25s2bN+YSl87OTm688UYeeughrrvuuiStcEKT9pOmIGuquHjeXeleBs82fnPYiN1omNDCrrm5GY/HQ1VV1bCz/fbs2cPUqVPH/MQ1kOiTXEVFBTNnzgTObJIAYia8HR0duN1uysvLKSsrO2tPPcMwaGxsJC8vjzlz5kzai2pfXx+7d+8+a3Plp3//V/7w/14kGDQin4saieColoXljnO+hLVI7nRwuhYQ/gCWS8XKcSLyTo8i2fsCGPkJbqq9fihIcIM0TGwKGKqKooXRMTCKsmL2FkOKN8NC0U1EAmNhZ18QLU5TSGzNJ3sxphYgAMUXQAgDvciJWRz5G8fxXrTpQwjHriDmMJMjBKD6ghEz4iGw9WkU9Gr4XE5wjyDC1x0gNG3kIia7R0N0hQhPH/1DnfNAF9r84pG99mgfoig/7t1KAHnCQNN0ggnSuXkdYQKDoom23jCW24ly6sEh228QtimUh22EAgZTCrP5zjc/TFECu5TREg6HYyIvFApRXFxMWVkZBQUFsYicEIKDBw+i6/qkTh1Gr+9z584ds6jr7u5m/fr13H///TIi9y5pP3EKsqaKi+dkgLDbI4UdQgjeeecdAJYsWTKiFMD+/ftjdSXJoL+/n127drFgwYLYzNmRNEn4/X48Hg9erzc2aivqszcSQqEQO3fuZPr06UydOjUpx5KJRF3eKysrE1oFjIRQQOP7D9Tzzl8OYVoi0gQlLIRNwV6YgzH4DPcHIdsdf3pEfwDyshGGgVAt7IVugnY7qApZhkkwQU2c0uVDFCeo0+vqQxS/KzgEYDN1tHAYW0kWIYeKGBzNO8VwUTunX0NLMO1A1U2EqiAGpzSDYYQWxrJZhGcXDjkZwt4RwCgf+rOxH+8lHKcmTvXr5HTr2FUnQbsdmz+MXuyM/74PQgAEAhhlw58XhZ4wQRyoQY3wFNeIJl1EyW31o+XkkKWH6C0b+vtp7wig2CKNNAlf4/EjTIFR5sTKPf1zyenTCTpPNyJWdBN70MTMirxWDejY/QYFqhstqDP3/GIe/voN5CV6qBgj0YJ/r9dLb28veXl5lJaW0tPTgxCCRYsWTVpRp+s627dvZ86cOWOeKd7X18f69ev5l3/5F2666aYkrXBSkPaTRwq7DKOtrY3CwsIRX1gOHTpETk5Owhq80RBtkqisrIw1K5xN52soFIqJPMuyYuO0EqVAent72bNnD4sXLx5RV9ZEpaWlJeZan6xJIXt3HOM/v7SRzg5/5AdCYGk69mwXilMljPJutMgXgNw4N0vTAsMA1wDfM9PEMnUsVWCV5sVP14Z1FJuKSCD86A9CXvwojjscwm8aGNn2SPPFQGFiWCi6gciKL95snn7M8sTWJba2PswpiaNYamc/llMhq8BFrzAis10H7L+gT6O3cJgIW8jAzFJRNRNHZwg1aIHNjsjNjkWhomRrOv35I/u8bZ6+SGozEaagvNuiV7G9e/fo7kObObKonetIL6Io4lUnDBPLbWLkJhDJPg2HT5w2CeKM1/SHsRlqpG7TMCEUIDwtNzLzVbcgYMX8CKMU+i36To0rU0MGBT6BYSg4LVg0q4xvfGM9jjgd26kg6tG2d+9eQqEQubm5sevVRDFAHylRUTd79uwxBwJ8Ph833XQTn/nMZ7j11luTtMJJQ0YIu9Wz70z3MtjW9C0p7CDy5bOskVsfNDc343A4OP/88896n0IImpub6ejooKqqKtasIITAMIwxdb1qmobX68Xj8aBpGqWlpZSXl5Obm4uiKLS3t9Pc3ExlZeWku5BGEUJw4MABQqEQS5cuTUnd4JO/fp3Nv3qd3t4QCIHQdJRYXZ2FpQiE2xkRcXEK0R1Y6BZxDYZFnw/LZcdyKCjFOZgDhJyjP4CeoLCdvgAkirpYFqpmRNJxwsIKh9AdEY827CrODh/aEEX9am8wYSenUzPRHGrCKJm9w4dR9u62hWlCSEMxDAQi8l45FFSHDWe2E9Wmood1DL+OYoqIUbRig5CGMa142Ku42ulDP39kXd1CCIQexiyKU78Y0CnoUwg6BtWqGSb+AhWGqB0EcB3tRRScbkCsdPsIzT5zbTbDwtEexkogzAHQTRxd4TMMr9F0shwK4YBGuPz0h7ms7jDhbCf2Po0sXcFtqAQVyFEU5k0r4VuPfBh1FNHHsSKEYO/evaiqyoIFC2IebV6vF13XKSkpobS0lIKCggkdxdN1nR07djBz5swR1/Qmwu/3c8stt/Dxj3+cO+64I0krnFSk/UQpyJoqVs/6eLqXwba9j0hhB6MXdsePH8eyrIRdlcMRtduAd9O/qTIdNgyDjo4OPB4Pfr8fu92OZVmsWLFi0na+mqbJ7t27ycrKYt68eSm9OWhhnc2/fJVXntnNydYehKaDw37aPk3LQggTslyQMyg12++PRPTirbHPD/k5p4SHhqvARdhlR7fbsPUHMRMIAKWrH1EcP7qmdPcjigb9TghsQsdQLEJZdkSCTs/honZ27+nibTCqL4SVlzgNqbb1YZw/dP2j2jcCs2IiFxslGMQsGtmDSzzrE2erD6cjGyNBSlTp6iM8K3HUznmsD/Ly4p9/3b2EB1qXWALXMX/CNHuUHG8ovtE1kNuvEXI4IlE8TUMBnKqCJexYSmSGtMMXxsxykg3MOa+Eb3/nw9hG2BWcDIQQNDU1YbfbmT9//hnvjWEYsZRtX18f+fn5lJWVUVJSMqGaugzDYPv27cyYMYOKiooxbSsYDPKRj3yED3/4w3ziE59I0gonHekXdu6pYvXMj6V7GWzb/20p7GD0wu7kyZMEg0HmzJkz6n1Fi2jLy8uZOXMmiqKMyySJqJjUNA2Xy0VfXx8FBQWUl5dTXFw8aewFohMzpkyZwrRp08Z134f3nOA3j27j8P52giHjjDGsdmGioYCwsBz2iMiz23CZOmFbnLShaUZMjQc0AQhAaBqW0FGKczCy4tzkNQObXcVM8JkqvX5EgiaMbN0ghEXY1DAL3ZGxZQMYKmqn9gSxChMLKVvb0HV8BDVEtjPulI2BuIJhgvnD24zYPH1oM0aWLhWmhaUYWHlO0C2ymvuxiuOP+ooR0tALbAjXmYLD1dKHyMk7I0X87g4FlhFEP1Xb5z7ch1U69Fqdx/vOFOWnsHcFENlZp61XNS2cOuinrie2oI7ltOMyLBbNKuPhb948bulXiIi66IjCkTxwCSHo7e3F6/XS2dmJy+WKddmm0kN0rBiGwY4dO5g+ffqYRV04HOa2225j7dq1fOYzn5nQEcwUk/Y3psA9RayekQHC7sB3pLCD0Qs7j8dDb28v8+fPH9V+fD4fO3fuZP78+bF6i/EQdQO926ZPn46iKFiWRU9PD16vl66urpTYqIw3gUCAnTt3Mnfu3KQ1tpwNLfvbeOyrG9m3qxXLZo+lZwFEMISSFbkpWUKAMLHsKs5sF1qcCKqq6wi7HZEgoieyXVimhq0oGy3LGXud0tmPKEkQXesPRmxTEp1rp+r0BGA3DcLhIEaeE6som9ygji9B9yyAzduPGcfUFkCxBKqwTksrn3G83n6MIWr1ANSOfoypiSOHUSLWJ4m7fQeTF9AIuRXoMbGyRyYc1I4zI30Da+qGJBhGL1BxtAUQpUNHKu1eP7iz4gpF1aehoKIMel9zQiYh5VRdnWFhUxRsluA9S6bz1f9v3biKBCEEu3fvxu12xzV9HwmBQCCWsjVNk5KSEsrKyshLFBVNA6Zpsn37dqZNmzbmGmxN07jjjju44oor+NznPpcxx5ihpP3NKXBPEaunpz9Nvu3gf0hhB5EnrNEYDnd2duL1elm0aNGI/8br9XLgwAGWL19OXl7kpjQe48H8fj+7du0aUuwIIZJuozLeRJtBli5dmnR/wbPlZLOXXz/yNA1/OUhIMyMCz+nEjoku1NPTtUKAFga3E3tBDvrAaNuQ6Vof5J9K3wkLVbEwHQp6XhZOXSfsip9uVzr7ECUJ3qcEtip2RRD2BzCdYJTnxq0NHGvUTu0NYgwzQ1YADkNHG4Fgs7WPYLIFoGgmjmP9WEXZiATdv3HXYgmw6eh5kb9xH+rFKhmBqDuF/VgX2vTCITtgbb0hVMt2pj8hp7pdfWc2vbj6whinPnsFcBoCRVW4/ILZ3Pf5a0e4uuQQ9efMzs5m7ty5Sdmmruux67DP56OwsJDS0lKKi4vT9mBqmiY7duzgvPPOG7PLgK7r3HXXXVx44YX867/+qxR1w5P2N6jAPUWsnnZ7upfBtkPflcIORi/sent7aWlpYdmyYadxIITg2LFjtLe3U11dfUaTBJCyNGhXVxf79+9n6dKlMTE5EsZqozLeeDwejhw5krHNIEIIXtn0Nzb/7GWOHfQiFAV3nhtTtWEMChRHTY+FsBAq2Auy0RQVNRDAitfhbJqgGzDIS09YFpYWQsmyI4pyMAaPNxMCEdYTer0NNf7MremEHbZI84VdRJovBqT0sn1neqjFiI44GyIFqHT5MYeo1YOIYNOnDS/YVNPCsJ/ZJToQ57FeVLsbXE6yNY3eohFMkzhtvf2EZ+biPtyHKBm5R2JubxgNB/T5ItMk4ty8laCOw2fF/AgHkx8wCQz6bB0+DdPxrt1JtgkGgg+snMPn/3X8RV3UJ3P27Nkp20dPTw8dHR10dXXhdrtjKdvhPEmTRVTUTZ06lfPOO29M2zIMg0984hMsW7aMr3zlK1LUjYy0v0kFrili9fkfTfcy2HbkUSnsYPTCzufzcejQIaqqqoZ8nWVZNDU1YVkWS5cuTWmTxGBaW1s5ceIElZWVY7q4BYNBvF7vaTYq5eXlY/KDSybHjh3D6/VSWVk5IaKLWljnud+9wWtP7eDowXbsTgfYbWimgmFFviID07UQOY8sReDMdaK7XIhB1zC7MCMCMV6kot+PyMtBaCGEPdJhq59K2Q0l3giEwe2IG5U742+FQDE0NEtHlOciglpkjFoC7G0RQ+NEuAMagbyhz1lhmIA1ojRrfkinu/DM19k9fuxBTrOjEZaFhYE1zP5Pw7Cwt/ZgTh+Z+TCAva0f1Z0TS63agwF8g2bcqpYgu98knCB17Wj3nVEraQsbKEKNpeTzFRW/bnJ51Sy+eP/1Iz+mJGBZFrt27aKgoIBZs2aN2379fn/MGFkIQWlpKaWlpTFXgGRjmiYNDQ1UVFSMySkhuq1//Md/ZNasWXz961+Xom7kpP2NKnBViNXn/UO6l8G25u9JYQeRL1M0ejYSgsEgTU1NrFy5MuFrNE2joaGB0tJSZs2aNW5NElEn90AgwLJly5KalhjORmU8iY5B03V9xMbSmYYQglc2v8Of697iwM7jhMMGrvxsTEXF1AwsVUUZdFxWMIRw2XEVZqPZHcQCfv2BiAXGcOlawNI1LCxsxdnYVYWAI340a0hbFX8o0uU7qOYrZoocCGCUZGHFE3ghHRxqfJ++U9tQ+4KYRUM/PIw0akdIx8x5N0qY26thdGuIvJy4dwOlqx9thJMlnJqJq89Ctyy0PNuQkcEo9vZ+VGf2GelXezCIr+KUv58lcJ5MMDuYSM2dyDt9DqxdgBIwsE69r3mKSkA3uPq98/iX+z40ouNJFpZlsXPnToqKimKTdNKBpmmxlK3f748ZyxcVFSXlmmFZFg0NDZSVlY25WcuyLD73uc9RUlLCI488kpJrWktLC3fccQdtbW2oqsonP/lJPve5zyV9P2kgM4Td1NvSvQy2Hf2+FHYwemEX9SdatWpV3N/7/X4aGhqYN29ezL9oPESdaZo0NjaSk5Nz1gXKI2WwjUpxcTEVFRXj4j0VPc7c3NxJNQZt5+sH2Pr4q+z+WzPBoIYjy4lls2OI04/PbYeQcar5wjKx5biwsl3YdB3NESdlZ1nYLAvTfqbosDQNYRmoRVno2a7TmzQsAcFwpHs3DkPV6dnCGqbTgSos9FAAI8cRMUU+tf2c/jD+ITpbR9JEIXQTbGJEYsrW3guqgmrZz/SAG7xdIRBGGHOIWkGIiCu7cMCp5hi3odFbPHSkz+7xoTqyEtbUiX4/WkUWjnZ/QssaW3cQXK7TGyksga1fi6XWXUakbveGK5Zy5yfeP+Sakk1U1BUXF5+1JVQqsCyL7u5uvF4v3d3d5OTkxKJ5Z2P9FBV1paWlTJ8+fcxr+8IXvoDb7eY///M/U/agevLkSU6ePMnKlSvp7+/nggsuYPPmzSxZsiQl+xtH0n4TKHBWiNVT0m8cva3lB0kVdsNfXScJNpstoRDs7Oxk7969VFZWjmuTRDgcpqGhgWnTpo25xmMk2O12pkyZwpQpU2LjglpbW2lqaqKgoICKioqkPRUPJBoJPe+888ac9sg0KlfPp3J1pNP68O4WfvPoExxt9OL3aShOB6rLSdiwCBkKVjCE4nah2OyIUGT6gGEa2J0aSn42ujLgfVdVTN0AzDOiZKrTCT4DggoOfxBL13CX5hBw2rFUBcW0Ej6RidysSH1fnIif6XKidPZhleRjy87DJkDpMFAMDTPbht+ugHHmemJ/X5Y3bCOG4rDh7OwnNGUobz0/Nr+OojgwC10J93fadhUF1WdgFiZ+jbOlFyXn9AaSoN2Jva0fI8F67B4fqn3oUWFKXg7ZB7oxC93EKw6x+TRUl+t0SxghsPeEETkRUWk3LLJUGzevWcHNt1001KEmHdM02blzZ1LETrJRVZWSkhJKSkoQQuDz+ejo6KChoQFFUSgtLR1yWs9AouK1pKQkKaLuy1/+MqqqplTUAUydOjXW2JGXl8fixYtpbW2dDMIuMxg6uDUhmbDCbrRCK1orN5hjx45x8uRJ3vOe98Tq2sajSaK/v5/GxkYWLlxIcfHI63yShc1mi40EihYyezwe9u/fn1QblWiH7/z588c8SDuTCYVCeH0n+Mdv30JZWRldnj6e+tmLvP1CEydburA5Hbjz3FgWaLoFNhUFUGx2MME60Y09y4U7341mU9EUNTK6zHdqdu1gy4zcbOj1oRTkYnNlofdb2K0wQg+D24YzrON3xallcznI0XX8CY5D5GadJt6EoiIcbhQdcjQBnn40h4KZ5zxDwClAjs1G/zDvlZabhWpYWPbId0sJG9i6Q9hCBorTjeLKio1Ys3v6MM4bWXODKMoluydEoPD0aKWimThP+lEKzowmKoDN5sQK6liDav+yu4OYrgSdzQOwt/Wh5OejmgJnm49QWXZsBq9dt8AEYT99G64+DeOUqHNYguywRe266rSIuoaGBsrLy8fdQ3K0KIpCXl5erKkjHA7T0dERm1YTTdkWFhaecd2O1g4WFRWNOSJpWRYPPvgggUCAn/70p+NaUtLc3Mz27du58MILx22fk55JKOwmbCrWsix0XR/V37z++uusXr069vd79+7FMIzTxleZppnyJonogPvly5eP6ElzPInOhIwWMo/FRqW7u5u9e/eybNmyUXX4TjR8Ph+7du1KOMM34Aux7Td/4S9PN3C8uQPVpmLPcRPSBdbAb1goBKe6mC3LBAUcBdmodoUgcQS2EJGOXOXM3wnTRITDCLcNtSgbbVCETukLIBKMMVM6+hCJjHd1A1VVsWwqmCZWKHhqtJiKsyibgLAizQxxDJGVkI4aNFA0A1tIx1WQTShsQZY7YU5G6AaWUxlR6hZACYTRi53vCiuvH5tpQ3EPnW51ajr9xfZYNM9xvBdlBF5rWd0BDLvr9PFjQmCGQ+h5DlRdwKCpE/k6+C2BU7fIRSXcE+aGmy7gjk9cNqJjTBbRrtApU6ZM+Eh6NAPR0dFBT09PbJZtdPpFY2Mj+fn5Y24IEULw8MMPc/z4cR5//PFxtWnx+Xy8//3v54EHHuDGG28ct/2mkAxIxZaL1WW3pHsZbDvxX7LGDsYm7HRdp6GhgeLiYmbPnj2uTRLHjh2jo6NjwnSE+ny+WIdt1EalvLx82K7dtrY2jh07RmVlZcZariSD7u5u9u3bN2KRbpomL9f/jed+9ybHDrQT1kxcBdmYqBgW76ZrB5x/lrCwTB1nQS6Gy4E18HoY1iIRJWecc8l/KtqnKGAa2N0qusuG5nJg0wxMhy1+B61pYbcsjAQNGkMKP8Dq7j/VfStOXUEEDGoqUUwLwy7i+rwNxh0K4ysc+TmUY+j05NhxHe+HwvwR3z1ETx/ajAKcx3pH9Hf29j6U7PjNHJgWal8IYbOBMMkuykYIQbAniGoo2O12VMAm4CMfvYib/mF8I3WGYdDQ0JAUq49MI+rxGX04DYVC5Ofns3DhwjE5Awgh+I//+A/27dvHb37zG+xx6l9Tha7rrFmzhmuuuYb77rtv3PabYtIv7BzlYnXpzeleBtva/p8UdhD5kmmaNqq/ef3116mqqqKhoYG5c+fGRseM13iwvXv3IoRg8eLFE7IjNGqj4vF4EELEtVERQnD06FG6urqorKwc14vfeNPe3s7Ro0fHJF7feXEPz/72DRrfOkIoqOPKz0J12AlpJkI5/RxRDR3T7kBVI4LIynZhokAgFEnbxqsD6+2HgtOjpcIwsCwdR7aDUEF23AkZal8AK0FED8uKdMkmmH8qAMUfTPz3Ubr7MKeMIM0qRMTOJGtkxfKqtx/FAhI0MiTcjSVQ27oQ5w1fMmDz9KNmZScWdb1hlEGj4xR/GMVmi1xjhCDbYePuz1zOlddVjmqdYyU6Puv8888fsylvJiOEoLGxEbfbTVZWFl6vl3A4HJt+MZqmMSEEP/zhD/n73//O73//+3F9KBdC8LGPfYzi4mK+//3vj9t+x4HMEHYlN6V7GWxr/28p7ODshN0rr7yCzWZj+fLlsUkH49Ekoes6u3btori4ODZrdqITz0altLSU1tbWCS1eR0pLSwsejyepkdfDjS1sefw1dr55iN5uP1kF2RhCIaS/+zW0giHUU355gkjKVXXbcOW68cdJyYKICL/sOA0NlkAEg1h2BTXXiZGXhTWglk/p6k/Y5TnU7yAi7MxhhJ0wLQQGIoFAPG17PT70IRouAJy6idLmizRI+ALoU3KHrY+LbV8zsHsDKO4sTCuUcMQanIrUZWXH/R4rQpCtWYSs03+nBE6JOiKiLtfl4L4vXcsFFydnqsNIiQ66nz59+pjHZ2Uy0XFoWVlZp03OME0zZqXS19dHfn4+paWllJSUJHwIFULw2GOP8fLLL1NXV3dW3bhj4bXXXuN973sfy5cvj11Tv/nNb3LdddeN6zpSQNpvhAWOcrG6eH26l8E2z2NS2MHohV1LSwt79+5l9erVsZTZeDRJBAIBdu3axezZs2M2KpMNwzDweDwcOHAAgClTpoybjcp4I4Tg0KFDMc/BVJ03ntYunvjJS2x/ZS/tJ3qxOR04clyEDIEIa+BwnJbaFIAZCqNmO7DnZ6OpA0SeYYBpRaJ6gwlpkQ5Zm4pAILQwuFREYQ4Wp2oAE3SlunWDUIJ0LYDo9SOKh55GQXc/5jAWKdHjw+/HLImzPd2kwG8Q1tXTuldNn2/IUWhR1N4A9hAo0Ru2ENiyIBDHSNnl9WG5s+LfkSyB2hM8zagawGVZ6LqFgoKqgAvBbfdUUrVy7og7OpNB1PJpxowZYx50n8kIIdizZw8ul4t58+YN+bpoPXFnZycOhyM2/SI6DUcIwS9+8Qu2bdtGfX39pC4rSQNpvzkUOMrE6sIMEHYdP5HCLko4HB72NUII9u7di6Zp6LrOsmXLcLvd49Ik0dPTQ1NTU0bNQk0FUduW6dOnU15eTldXFx6Ph76+vpTaqIw30akkdrudBQsWjJto9fcF2Pqr13jtqR20Nnei2G2487LQLM4Yb5blUAhqFpawQDk13sxuQ9F0hGqLK9IUXwCRe3p0TQBCCyOEgVqef0bzRWRhIchyJpx0QSCElROno3fgfkRETIohpl4M3J9R5IrtTwkbODv82N3ZWMqZaxCmhWEzEXmJb8a29j5stjPtTIRh4syz4XO/e9yOE30oeQlEmCWw9QQhnqjTItcZh6qQ53bw7R/dRmFJFh0dHXi9XkKh0FmlB0eDruts376dWbNmTdoHTIicT01NTTgcDubNmzeq9zJaavLMM8/w05/+lMsuu4zS0lLeeustnnzyyYwcfTjBkcLuFFLYDWA4YRctEC4sLGTOnDkxA+KsrKyUi7qTJ0/S0tIy6ZsHfD4fjY2NLFiw4AzbloE2Kt3d3eTl5cWeiNM19PtsiXp9RV350xWJ1HWDFze8xStPbOdw0wlUuw3sDnTxrsgb3IBhWRYCC1eum7DbecZ4MwD6/ZBItPgCCJcdExNHSS4hhy2W4hyukcId1ggMk2p1mSaB7BHWYnb1YRa4cXSGIjVuQ/jLAYhAEL0kOzLrdiCGiaOtHyUnN3FHrhBY4SBGRR6ONh9KookepoXaGzojUqcEwiiKDUVVsAnBzPOL+NZ/3UbWoFrBeOnBgR2dY0XTNHbs2MHs2bMpKysb8/YylehDvM1mY/78+WP6jnZ1dfHII4/wzDPPkJWVxerVq1m3bh0f/OAHpcBLHukXdvYycXHhDeleBs92/kwKuyiapsX1poNICrShoYHZs2fHakl27drF9OnTyc7ORlXVlHW+Hj58mP7+fpYtWzapmwe6urrYv38/y5YtIzd36JRbNO3h8Xjo7Owck43KeBM1WD7//PMzqoNQCMFbzzXy/O/eZO+OowSDGq68bCybHVPTMYWCMihCZ4VC4LCTVZJLWFUxotdWy4qkZbPjPIToBiDg1OckTAPL1FHz3RjZLlTTTNhBKwwTYVmRyN5Q9PRjVgwR1dZNbF1+FM0CtwslZ+RzYd3CoG/AxAy1O4AtLFBHMo9ZN1G6+7HK8uKaOqMb2AMGYlDdleoLgd2OoijYLIsPfGARn/3itcNec4QQ9Pb2xtKDbrc75jd5NrVdmqaxfft25s6dS2lp6aj/fqIghGDfvn0oipKUaHpdXR2/+MUv2LJlC263mzfeeIOnnnqKF154gUsuuYQf/vCHSVr5OU1mCLv82nQvg2e7fy6FXZREwq6rq4umpiaWLVtGQUGkxiZaG9XZ2cmUKVMoLy9PehGsaZrs3r0bt9s95ifGTCcakayqqhrW+iQeZ2ujMt4Eg0EaGhomhMHy/neaeeLnL7P7rcP4fRp2tx3V5SJkWAy8htqEiYF6yonERHU5INeNKQTCsOJap7gwCcfx0hOWiRUKoea5IM+NFq8er9uHVTp044NqWeiqBQNMle2GiVszMXo1hN0ZqylUQ2H0QveIGyMACAbQSnMp8OsE9ZFF6hV/CFtYoDgdCMPAVAysknePwyEEatDEGJQGtgfCWDY7CpBtU/jiV9ew4sKza5Lw+/2x7wkQE3kjqcsLh8Ps2LGDefPmZfy5OxaiM6iFECxcuHDM190nnniCH//4x2zZsiV2/xhId3c3RUVFY9qHBMgUYZdXk+5l8GzPL6SwixJP2B0/fpzjx49TXV0dS4EO7HwdaNmRTEERDofZuXMnU6dOzXgH97EghODIkSP09vayfPnypEQkR2Kjkg76+vrYvXs3S5YsiXuBz2ROHvHy5M9e4u0Xm+jp9GNzO7BnuWMiT4TC4Hy3AUMAwjJAVbAX5pzefBGl1wcFCSKzp34nDAN3rgNLFViqSsi0MF12CIROedudiWoJRDAM/UFw2FBNUOxOlHjefKcQ/f1Y5aP4THr8ENZRSkb2N9m6gR4SZ4hHVVjolo7ltKMIFWVQFC8XCAUNsu0q8+eU8sVHbiJnFNHFoYh2okfr8oqLiykvL49blxcVdfPnz0/LZJvxQgjBgQMHME2TRYsWjVnUbd26lUcffZQtW7ZM6vctQ0i/sLOViotz16V7GTzb97gUdlF0XceyIoVF0ae2YDDI8uXLRzRJIhQK4fF48Hg8ADFBMdoaimid2USI6oyFqBefoigsXLgwJc0Q8WxUysvLyc3NHdcIaGdnJwcOHKCysjLtAnOs9HX5eOoXr/DW8420HumMzGvNy8K0QNcMGCTORVjDluXAnu3EtNkI21RAiYze8Qcj48wGE5mVBnEmPAjAHnGiw7IG/FRRUR12otd3walUccEIukSFQLFZGPHGpg1ACWmo3UHUrGwwLUwMRMEQn6cQqB1DeNQB+IIoQgUsFBXc+VkoikK4N4AIW9jsNj5y96XcdNelwx/HWRKdtBBtUhpYlxftfo1X9zqZEEJw8OBBdF1n8eLFY74+PP/88zz88MNs3bp1UqetM4jMEHY5a9O9DJ7t/x8p7KJEhZ1hGOzcuZO8vLxYJ9RoTYfD4XBM5JmmSVlZGRUVFcPe1Ds6Ojh48GBGjgdLJtH3eDy9+AzDoKOjA4/HQyAQGDJCkUzGmmbOZMIhjWd/+wavPbmdYwc9mAq4crPQzIgjSpSIpYodRVWxLBOBwJGfheF0gG5gxamLtJtGJC2ZQPALnx8Kh07JCl3Hctnj17MNfm0ojMh3RqY7DEIVAsXTh+pwn24LY5iYNguRF+fhLahh82uoiZqdhEDpC6A4nKffkcyIqFVUlewcJ//2yHoqV80edv3JYmBdXkdHB8FgkGnTpjFz5sxJd/5GiZbWhMNhlixZMubrwUsvvcT/9//9f2zdunVSdw1nGBkh7C7Kuj7dy+A5/6+lsIui6zp+v58dO3Ywa9asmIv6WCdJxIsaVVRUkJOTc9q2WlpaaG9vp7KyctxNK8eTUCjEzp07mTFjRtpMTQdHKAoLCykvL0+6jcrRo0fp7Oyc9FMzQqEQ27dvp/uQxhtPNXK46QShoIE7PxtTVdEtEJoWGQU24H2wLIGwDOx5bqysU5MvBtLng/z4KdeIF10gcTo3+jpf4LRatqFf68cqfdeI2GZZ5OoWQZ8BCTpKhWliCgNR+O6DmNrZj2p3Je6yNU1UXxhlsKDVdDAtFFVl1pxS/r//uo3C4bz7UkS0HnTWrFmEQqFYXV406p2dHd9UeSJy6NAhQqFQUkTdq6++yv3338+WLVsm9SSODCTtJ2OBrURc5M4AYRf4jRR2UTweD42NjSxdujQ2fD3ZkyQMw4iJvGAwSElJCeXl5Zw4cQLTNFmyZMmE92cbiv7+fhobG1m0aFHGFAzHs1EpLy8fkz1EtFZH07RJ/5n6/X527drFokWLYt8bgF1vHGDbr//CrjcP4/eFcea6UZ12dN3CHNQgoFgWql3FtCxw2lBys9Cj1+mhavHEqdKJYSJylj8w5GSL0zbZ34+V48bWF8LmzhpRU4UQAqddEFAVbH0h1CHKL5wIREjHGjRNgmAYVBW7TeHGf7iQW//xihGtNxVERd3ixYtPqwfVNC0W9Y7W5ZWVlVFYWDhhRd7hw4cJBAIsXbp0zMfw5ptvct999/H0009P6troDCXtJ2CBWiIucqV/gsdzof+Vwi5Kc3MzhYWFp7mEp3I8mGmatLe3c/DgQYQQk3rCArxbZ5bJaebBNipZWVmxzsGR2qhYlhXrZh6tqelEI9oQsnz58iEtaloOtPH0L1+h4S8H6er04c7NwlROH28mdB0UBcVuPzXezEBx2FALslERhOOOOAMRDEVsVYbyoBMCh0slFMd4OIamR1KjJiAslKLRmIALsg0TYVpoTgdmvM88mnq1O047J1QENtPCMCyKCtzc/+iHmbcsfaIgau00nBF6NOrt9Xrp7e1Nul/eeHDkyBF8Ph/Lli0b8/f073//O//0T//Ek08+ycyZM5O0QskoSPuFtkAtERc5P5TuZfBc+HdS2EUxDAPTNIF3myQgdePBgsEgO3fuZObMmZSXl9PZ2RlLDRYVFVFeXk5hYeGkiPa0trZy4sQJqqqqJlSa2efz4fF46OjowG63xxpiEtUaRWsHS0tLmTFjxjivdnyJ+g5WVVWNqkGop6OPzY+9xN/+vIf2li5wOnDmZhE2xCmfOvPdcVynME0DRQFnYTaG3f6uX94pRlxv57S9a78iInNvlaAW6Zx1OFGVAY0XWmjYbQI4NQ3dp6HaI9u1TBOBGWnaiH53wzpqSD8j9ZrtUAn5wygCPlRbzd0j8KZLJX6/n507d7Js2TLy8kYW4YQz/fJcLlfsgShT6/Kam5vp6+tLyii/hoYGPv3pT7Nx48Yhx45JUkrahV2+WiIusl+T7mXwvP77YYWdoigfAn4A2ICfCyEeSfjaiS7sDMMYUz3dSOnt7WXPnj1xrS8sy6K7uxuPx0NPTw8FBQWUl5dTXFw84URe1GA5+lQ8UZ7k4zGcjUp0FFo6awfHC4/HQ3Nz85gbQsJBjWd+8xqvPrGdowc9oKq4crNBhZBx+msVBRRhYSo2hGnizLZjczrQdAPdEgjThKK8OJYiAiukgWFCWEPYVRQitX5qPBuWU1hCIPRwQnGnhjVsmokl4n8nLcskO9dJoD8YidINOPdtCthNCyMYpmrVLD777zdSWJqeWrooZyvqEm0r2nwhhKC0tDTml5cJEeyjR4/S09PD8uXLx3xNbWxs5J577mHDhg0sXLgwSSuUnAVpP7HylWJxkf3qdC+D543/G1LYKYpiA/YDVwHHgbeBW4UQe+K+fqILO03TUi7q2tvbaW5uprKycthIhxAiVv/V1dWVlPqv8cKyLPbs2YPD4RjXWajjweCGmIKCAjo7O1m0aNGktqgBOHHiRCz6mswpH6Zp8uoT23lp49/Y39iKQMHucqCjoJuRS4cwTbCsMyJ6ELm4OFQrkrIdYBk3+LwToTAiL/u07tZERCxTglA8ICXZ58chwFTsQ95J3CqEegOoqhrpAnbaEULgsEHQF2bKeQV8/j9vY+6y84ddR6rx+Xzs2rVr2JT62RCty/N6vQSDwVhdXkFBQVoeVI8dO0Z3d3dSRF1TUxN33nknv//971m6dGmSVig5S9J+g8lXisWF6lXpXgZ/sv44nLC7GHhQCHHNqX/fDyCE+Fbc109kYffFL36R0tJSampqOP/885MuRIQQNDc3x54UR9slObj+Kzs7m/LyckpLSzOu41LXdXbu3ElZWdk5kZJsbGwkJycHXdfHzUYlHRw9epSuri4qKytT/mCx/aUmtv76L+xvOIavN4QzLwucDjTdQoS1M2apQuQ74nIqhBNE0WKvC4cRuSMTdwAOTHTTxNIsVMfQpQSqaeK2QdCvn36n0XVcLjslU/K5/Qsf4r1XLBnRvlNNtKGpsrIy5bWvg+vyovOeS0pKxuUa1tLSEutSH6uoO3DgALfffjv/+7//S2VlZZJWKBkDab/Y5ivF4kLlg+leBn8SdcMJu5uADwkh7jn179uBC4UQ/xT39RNZ2B0/fpz6+no2bdqEpmmsWbOGmpqapPisRaNXdrudBQsWjPmiIoTA5/PR3t5OR0dHRs1KjdYOzp49e9J7OEV9B6N1ZuNlozLeRM1boz5f430sh/e08tTPXmbHa/vp7wthczlw5bjx66ePN4uuVWgaSs4w0fBQGJHjPs1+5bTfWxb4gyiaAaoNhMCV6yacIH2r6Eaks9VmO21FwjBw2mDxipnc+cBaZsyvGM2hp5TxFHWDGfygmuq6vOPHj+P1eqmqqhrz+XvkyBFuvfVW/ud//oeVK1cmaYWnc9ddd/H0009TXl5OY2NjSvYxyUi7sFMUZRuQCW7UbiA04N8/FUL8NPoPRVFuBq4ZJOzeK4T4bLyNTWhhF0UIgcfjob6+nvr6evr6+rj++uupqak5qy5HTdPYuXMn5eXlKYte+f3+mMiz2+2x0Wbj3agwkcdmjZYTJ07Q2tqasCEkFTYq6UAIQVNTE6qqJmV25ljpONHNUz9/mbf/3ERHWy+K3Y4jx4VhQUTnKZGu2lAYctxDrlfFwhSA2xURcsEw6AaKdWqSRRwBYBkGOGyQdWq+bDAU+Rvb6alZxTDIy3ez8pK53PnAWnILM6sTvK+vjz179mTMNJRAIBAbcWZZ1mlzbMd6zrW2ttLe3k5VVdWYv3vHjh3jlltu4Wc/+xnvfe97x7StoXjllVfIzc3ljjvukMJuZKRd2E0UzqlUbCI6OjrYvHkz9fX1eL1err32WtatWzeisTNRj6958+aN21iZQCCAx+PB6/WiqmqsyN+dyAE/SXi9Xg4dOpQxN4pUMTClPtKUZDwblWgaPd0R1qGwLItdu3aRl5fH7Nmz0y7qBhPwhXj6Fy/z1+d2c+ygB0sI7C4HNruNcEjHssxIF+y7BXeoqoo7y4EwTRRFwQjraCEdnK5YV+xwCNOMTNMQAkVVcOZkYZqR2tzC4mzmLz2PyovncuUt781IEd/b20tTU9OoO5rHi4F1edEpMVG/vNFG206cOEFbW1tSRF1raysf/vCH+a//+i8uueSSMW1rJDQ3N7NmzRop7EZGZl2cMhhFUexEmic+CLQSaZ64TQixO+7rJ6OwG0h3dzdPPvkk9fX1tLS0cPXVV1NbWxu3Zb61tZWWlhaWLVuW9ILkkTJwfm20k7OioiLpF/Pjx4/T1tY26admCCHYt28fpmmyePHis07pjNZGJR1ErVvKysqYPn16upczLLpu8Oc/vs1Lm//O8YMeAn4NAEVVsNsj0y+GQlXA5nKgDzYOjmKaCE1DJeKUEkVRFSrOL+S9H1xC7ac+QEFJertbh6Onp4e9e/dmrKgbzFjq8k6ePMmJEyeorq4es6hra2vjpptu4j//8z+5/PLLx7StkSKF3aiQwm4UKIpyHfB9InYnvxRCPJzwtZNd2A2kr6+Pp59+mvr6eg4ePMgHP/hBamtrWbFiBT/4wQ947rnn2Lx5c8bcrDVNi4k8wzBiYmIstTXR2qtgMMjSpUszMjqRLEzTZPfu3WRnZzN37tykRa+CwWAswhrPRiUdaJpGQ0MD06ZNm7Bjkbo8ffzp92/yzst78bb2oBsmKBAMGVhDiDxhmmTlZmFYFro/fGq6xYAueSHIzXczc+FUFq6cwZo7L8t4MRclKuqqq6tTHsFPBdHId9Qvz+FwxCLfg48nmaLO4/Gwfv16vv3tb3PllVeOaVujQQq7USGFXYo4p4TdQPx+P8888wx//OMfefPNNykvL+frX/8673vf+zJS7Oi6HrPrCIfDsfmPubm5IxYslmXR2NiI2+1m/vz5GZemSybRLt/y8vKURq+i4tvr9cbmCo/2cxkroVCIhoYG5s6dO27lA+OFaZo07zlB418PcXhnCyeOePD7/GRlRWrxhAnB/iC6ZmBZgtyCbIqnFpBXnEtWgZ38qVnMWTmViory2EPRRDnvu7u72bdv34QVdfGI1uV1dHRgmmbs+9Lf309rayvV1dVj7rbt7Ozkxhtv5Otf/zrXXnttklY+MqSwGxUT44s4ATlnhR1ExN1HP/pRFi1axIUXXsjGjRvZsWMHl156KbW1tVx88cUZZ0sCkZRbdP5jIBCIza/Nz89PeNPSdZ2GhgYqKiomRJpuLESFznh3+Q7+XMbDRiXR3NfJSLTRZ7QdobquJ6z/ylSRF50SsmLFiozJICSb6OfS0tJCf38/5513HhUVFWOa3tPd3c369ev58pe/zLp165K84uGRwm5UZOaXbxJwzgq71tZWbrrpJv7xH/+R22+/PfZzTdN44YUX2LBhA2+99RYXX3wxNTU1vO9978vIonnTNGOjzfr7+2NiYuBNKxAIsHPnTubOnUtZWVmaV5xaosatixYtoqioKG3rGA8blajQScbkgUwnmpIca6NPvHmp0SkxmRKp7+zs5ODBg1RXV09aURfF4/Fw9OhRqqqqYinbnp6es/LL6+3t5aabbuK+++5j/fr1KV75mdx666289NJLdHR0UFFRwUMPPcTdd9897uuYQEhhlyLOWWH3ox/9iBUrVnDppZcmfI2u67z88svU1dXx2muv8Z73vIeamhouv/zyjLzgWpZFV1cX7e3tMTGRk5PD8ePHWbZs2ZADwicDPT09NDU1pcSNfyykwkYlmqab7B3NEBE6Bw4cSHpKMjovNTolJhM6nzs6Ojh06BArVqyY1E1NEOnKP3LkCCtWrDjt/Y5Xlxe1Ukn0+ff393PzzTfzmc98hltvvXW8DkEyNqSwSxHnrLAbLaZp8uqrr7Jx40Zeeuklli9fTm1tLR/84AczslPNsiyOHDlCS0sLDocjFjEqKSmZ0Ma7ifB4PBw5coSqqqqMrkdKho2K1+vl8OHD50REJ3rzr66uTqnQEULE5qV6vV5sNtu42Q5FGa9jzQQSibp4RGc+e73eWF1eVlYWFRUVqKqK3+/nlltu4eMf/zh33HHHOB2BJAlIYZcipLA7C0zT5M0332Tjxo386U9/YuHChdTW1nL11VePuxt8Io4dO4bX66WyshK73U5vby/t7e10dXWRm5sbExOZkn4aC1HrlmTPQk01UTEx0EYlOo0kkWCLmixXV1dPqGM9G9ra2mhpaUnLsYZCoViz0sAi/1Q1X3g8Hpqbm0ckdCY6HR0dHD58+KyONVqX9/3vf59nnnmGVatWcezYMW6//XY+/elPp2jFkhQhhV2KkMJujFiWxTvvvMOGDRt49tlnmT17NjU1NXzoQx9KS+pTCMH+/fvRNI2lS5eeEZ1LFDEqKyvLyEaRoRBCcPjwYXw+H8uWLZvwInU4G5XxnPuablpbW2NiPd3nZbzmi2Q2xbS3t3Ps2LFzQqxH6weTkWru7u7mnnvuIRAI0N3dTWVlJTU1NVxzzTWTvuxkkiCFXYqQwi6JRF3/N2zYwDPPPMPUqVOpqanh+uuvH5eORdM0Y8PtR+LbFo0YRUebOZ1OKioqMmJ+7XBYlsXevXtRFIVFixZlbHfj2TLQw1DXdVRVxWazJcWNP9M5duwYHR0dGXmsg5svCgoKKCsrO+vmi3NJ1HV1dXHgwIGkiDpN07j99tu58soruffeewF45513eOKJJ9i2bRu33XYb//zP/5yEVUtSyOS6aGcQUtilCCEEe/bsoa6uji1btlBUVERNTQ1r1qxJiddY1KD2vPPO4/zzzz+rbUTTgl6vd0RpwXRhmia7du0iPz8/I8dmJZPoeRQKhbDb7QSDwXGxUUkXR44coa+vj+XLl2d8LehYmy9OnjyZNO+2TCcq6pJRF6rrOnfeeScXX3wxX/jCF+J+B3Rdn/RCeRIwuS5eGYQUduOAEIIDBw5QV1fHU089RVZWFjU1Naxdu5aKioox35xTMd82mhb0eDwoikJ5efm4FpInQtd1duzYMSYBO1GIGkrn5OQwZ84cFEUZFxuVdCCE4NChQ4RCIZYsWTLhjmVwvaTNZos9GMX7zpw4cYKTJ09mRKo51UQ7uJPhyWcYBp/4xCdYvnw5DzzwwKR7sDnHkB9eipDCbpyJDqTfuHEjmzdvxmazsXbtWmpra5k6deqoL1RRi49UepmFw+GYyDNNMybyxttmIxgMxiYsTHY/PtM0aWhooLS0lBkzZsR9TSpsVNJBtC40Os93Mtysh2q+iA65T8borEwnmSPRTNPkM5/5DHPmzOGhhx6aFOfJOY78AFOEFHZpRAhBa2srGzduZNOmTei6ztq1a6mpqWHGjBnDXrja29tpbm4eV4sPTdPwer20t7ej63qswD/VvnH9/f00NjayePHiST9hIRqVHM3c12TYqKQDIQRNTU3YbDYWLFgwKW/W0eYLj8dDb28viqKwdOlSioqKJuXxRunt7aWpqSkpos6yLO69917Kysr41re+NeEiupK4TN6TP81IYZchCCFob2+nvr6e+vp6fD4f119/PTU1NWc0QliWxZ49e9A0jeXLl6ftxh29YbW3txMKhWJRiby8vKTesKLjlZYvX54xdjKpIjoObc6cOWcdlTwbG5V0YFkWu3fvJjs7O5Zqnsy0tLTg9Xo5//zz6ezsTErzRaYSFXVVVVVj9vm0LIvPf/7zZGdn8+ijj0pRN3mY3F/4NCKFXYbi9XrZvHkzGzdupLOzk+uuu45169Yxb948PvWpT5Gfn89//ud/ZsxFzjAMOjs7aW9vx+/3x+bXjrXAv729PTZyKJNESSqIjn5buHBhUsehDbZRiabS02msbVkWO3fupLCwkFmzZqVtHePFsWPH6OzspKqqKvadFULQ09OD1+ulq6uL7OxsysrKMj7KOhzRUXfV1dVJEXX3338/lmXxox/9KGOud5KkIIVdipDCbgLQ1dXFk08+yR//+Ed27txJVVUVX/nKVzK2czBa4N/e3k5/fz9FRUWxAv/RiLyBJssT+UY3EqKp5lTPfQ2Hw7HaL13XKS0tpaKiImXGu/GI1g+WlZUxffr0cdlnOjl69GjMZy3R93W0zReZSvQ8rqqqGnMNrmVZPPjgg/T09PDTn/40I691kjEhhV2KkMJugtDe3s6NN97I7bffTl5eHvX19Rw6dIgrr7yS2tpaqqurM/LCZ1kW3d3dtLe3x1JPFRUVQ3ZxRjskA4EAy5Yty8jjSibRrsHxTjUPrP0aLxsVwzBiXc3nnXdeSvaRSTQ3N9Pb2zvqh7DBY7Sis1LHU4CPlmSKOiEEDz/8MMePH+fxxx+fVGlqSYzMPJEnAeeUsPvqV7/KE088gaqqlJeX8z//8z8T4ubS1NTEbbfdxqOPPsoVV1wR+7nP5+OZZ56hrq6OpqYmPvCBD1BTU8OqVasy8kIohKC7u/u0Ls6KiorT6ossy6KpqQm73T5pi+kHEp37mu4Zt6Zp0tnZidfrTZmNiqZp7Nixg5kzZ1JRUZGUbWYyR44cob+/f8wPJ+kQ4KPF5/Oxa9cuKisrx/xwIoTgP/7jP9i/fz+//vWvJ70dzDlMZpy8k5BzStj19fXFRs388Ic/ZM+ePTz22GNpXtXwfPnLX+Yf/uEfWLp0acLXBINBnnvuOerq6ti+fTuXXXYZtbW1XHzxxRkr8qLmrp2dneTk5FBWVsbJkycpLi5m5syZGXPTShUnT57k+PHjGTd1IBU2KuFwmB07doypKWQiEY04xxvrNxYG+xhmQvNFskXdD37wA7Zv387vfve7jPpeSJLO5L7Ap5FzStgN5Fvf+hbHjh3jv//7v9O9lKQTDod54YUX2LBhA2+//TarV6+mpqaGSy+9NCMvlEIIurq62L17N4qixCJ5E72IfCiiY7MqKyszOiKRDBuVUCjEjh07WLBgAcXFxSlecXoZaLS8dOnSlD6cZELzhd/vZ+fOnSxfvnzMlkdCCP77v/+bV199lQ0bNox57Jgk45HCLkWcc8LugQce4Ne//jUFBQW8+OKLkz56oOs6L730EnV1dfzlL39h1apV1NTUcPnll2fMhTPaDTp//nxKSkrw+XyxLk6HwxGbX5sp6x0LQggOHz6M3++fcPWDZ2OjEv1sFy1aNOn9B4UQHDx4EE3TWLJkybhGnIUQ+Hw+vF5v7LOJ1uWlKsWfbFH3i1/8gmeffZb6+vqUdcBv27aNz33uc5imyT333MOXvvSllOxHMiKksEsRk07YXXnllbS1tZ3x84cffpiamprYv7/1rW8RCoV46KGHxnN5acUwDF577TXq6up4+eWXqayspLa2lg9+8INpq++KWiMsXbo0liYfSCAQiE29iHYKlpeXT0jrEyEE+/btw7KsSTFhYTgblWiKLtFnO5mIjg00DCMjPttUN18EAgEaGhqS1sX9q1/9ik2bNvHEE0+kzIbHNE0WLFjA888/z7Rp01i1ahW///3vWbJkSUr2JxmWiX0BzGAmnbAbKUePHuX666+nsbEx3UtJC6Zp8sYbb7Bx40ZeeOEFFi1aRG1tLVddddW4dWZ2dnZy4MABKisrR9RFFwqFYiIvU/zYRkrUjDcrK+sMw+nJwEAbFcMwyMvLi/m2pdK+JROIjkSzLItFixZl3Ger63pM5AWDQUpKSigrKzvr5ovoaL8lS5YkRbD/7ne/43e/+x1PP/10SscUvvHGGzz44IM8++yzQOThHuD+++9P2T4lQ5JZX5RJROYW96SAAwcOMH/+fACefPJJFi1alOYVpQ+bzcall17KpZdeimVZ/P3vf2fDhg18+9vfZu7cuaxbt45rr702ZTflkydP0tLSwsqVK0ecYnW73cyYMYMZM2bEhERTUxOGYcRGm2XiZArTNNm5c2esKWQy4nK5mDZtGtOmTaOjo4OmpiZycnLYvXv3mIVEJhONwiqKkpGiDsDhcMTsZaLNF62trTQ1NVFQUEB5eTnFxcUjKgtItqirq6vjN7/5DVu2bEn57OnW1tbTfBOnTZvGX//615TuUyJJB+eUsPvSl77Evn37UFWVmTNnToiO2PFAVVVWrVrFqlWreOSRR9i5cycbNmzghz/8Ieeffz7r1q3j+uuvT1qNVHNzM11dXaxcufKsGwcGColoRGL//v1ompYW091E6LpOQ0PDOePb1tXVxcGDB1m1ahVutztmo3L8+HGampooKiqirKwsqTYq6UIIwd69e1FVdcJY89hstlhaNtp84fF4OHDgQKwzPVHzRXTc3eLFi5Mi6p544gl+9rOf8fTTT6d81jREPq/BTITPTCIZLedsKlYyPEIIdu/eTV1dHVu3bqW4uJiamhrWrFlDSUnJWW1v//796LrOkiVLUnJjNwwjlhKMpp3Ky8vJz88f94t4OBymoaGBWbNmUV5ePq77TgdRT77q6uq4NZBRs2qv15s0G5V0IYSgqakJh8PBvHnzJrxAGK75ItrZnKwmmK1bt/Loo4+ydevWpI7PGwqZis04JvaXJoORwk4yIqKirK6uLlYLU1NTw9q1aykvLx/2xhatMXO73eN2IzRNM2bs6vP5KC4upqKiYlxSgtGU1blg8QGRySjHjh0bsSdfMmxU0oUQgj179uByuSZlvSSc3nxhGAahUIgFCxYwderUMW/7+eef5+GHH2br1q2UlpYmYbUjwzAMFixYwAsvvMD555/PqlWr+N3vfjekP6gkpUy+L06GIIWdZNQIIThy5AgbN25k8+bNOBwO1q5dS01NDVOnTj3jRqfrOrt27aK0tJQZM2akZc2WZdHZ2Rkzdi0sLKSiooLCwsKkRw6jo5XOhW5QgBMnTnDixAmqq6vPKrU+0EYlanEznI1KuohGsbOyspgzZ86kFHUDCYfDvPPOO5SWlhIIBMbcfPHiiy/yta99ja1bt6Ylir1161b++Z//GdM0ueuuu3jggQfGfQ2SGJP7y5NGpLCTjAkhBMePH2fjxo1s2rQJwzBYu3YttbW1TJ8+nZaWFm677TZ++ctfsmDBgnQvF3g3JejxeOjp6SE/Pz822mysIq+np4e9e/eO+9zXdNHS0oLX66Wqqipp6dSBNipArDEm3d3PlmXR2NhIbm4uc+bMSetaxgNN09i+fTvz58+PRZ0Hj54bTfPFq6++yv3338+WLVuSEvmTTHiksEsRUthJkoYQgra2Nurr66mvr6ezs5Oenh7+7d/+jY997GMZGd0YWEDe1dU1prqvjo4ODh06lPa5r+PF2Q64Hw2DbVRKS0tj3c/jeT5FRV1eXh6zZ88et/2mi6iomzdvXsJ6WsuyYmMBu7q6yMnJiX13BqfT33jjDb7whS/w1FNPMW3atPE4BEnmk3k3hEmCFHaSlPDWW29x1113ceONN/LXv/6Vrq4urrvuOmpqali4cGHGiryBdV/Z2dmxuq/hUoxtbW20tLRQVVU1KSZkDEV0bFYwGEz6LNSh0HU9VjM5no0xlmWxa9cuCgoKmDVrVsr2kylomsaOHTuYO3fuiJukos0X0e/O66+/jq7r3HzzzXR0dPDZz36WJ598ctLa/UjOisy7CUwSpLCTJJ1nnnmGr371q2zcuDF2Ie/q6uKJJ56gvr6e1tZWrrnmGm644YaUdceOlYE3qo6ODlwuV6zua3A0oqWlBY/HQ1VVVUbPfU0G0SYa0zTTOmEhmhL0eDz09/enzEbFsqyYB2G66kPHE13X2b59O3PmzBlTY8PBgwf5wx/+wJYtW2htbeWuu+7i7rvvZuHChUlcrWSCI4VdipDCLkP513/9V5566imcTidz587l8ccfnxCzNg8dOsRdd91FfX19wqf93t5ennrqKerr6zl8+DBXXXUVtbW1VFVVZaTIA04r7h84I7W1tZX+/v6UpiMzhajFh81myyjftsE1k8myUYkaS5eWlp5mbDtZiYq62bNnJ2WGdmNjI/fccw8//elP2bdvH5s3b+bYsWNcffXV3HTTTVxwwQVJWLVkApMZF5BJiBR2Gcpzzz3HFVdcgd1u54tf/CIA3/72t9O8qpFhGMaII1c+n4+tW7dSV1fH3r17ueKKK6ipqWHVqlUZK5SCwWDM3kMIwaxZs6ioqJjUdXUTZSRasmxUTNOkoaGB8vLyc6ImTNd1duzYwcyZM5PSrdrU1MSdd97JH/7wh9NmsQYCAZ5//nm8Xi/33HPPmPcjmdBk5kVkEiCF3QRg06ZN1NXV8dvf/jbdS0kpwWCQZ599lrq6OhoaGrjsssuoqanh4osvzigDW8uyYj5m06ZNi/l9WZZFWVkZFRUVae/gTCYTtcYsaqPS3t5OR0fHiG1UoqKuoqKC888/fxxXnB4Mw2D79u1JE3X79+/njjvu4H//93+prKxMwgolkxQp7FKEFHYTgLVr13LLLbfw0Y9+NN1LGTfC4TB/+tOf2LBhA3/729+4+OKLueGGG7jkkkvSamBrmia7du2isLDwDJGjaRoej+e0Ds7oaLOJSlTklJWVTfh0ZNRGxePxoChKXBsV0zTZsWMHU6dOPSdGwBmGwY4dO5g+fToVFRVj3t6RI0e47bbbePzxx1m5cmUSViiZxEhhlyKksEsjV155JW1tbWf8/OGHH6ampib2/3/729+or6/P2PRXqtF1nRdffJG6ujpef/11Vq1aRW1tLe9///vHtQM1Ovd16tSpw0ZyovNrPR4PoVAoJvJyc3MnzOcYvelPxjm38WxUSkpK2L9/P9OmTTsnfNZM02T79u1MmzaNKVOmjHl7x44d45ZbbuHnP/85q1atSsIKJZOciXEhnIBIYZfB/OpXv+Kxxx7jhRdeIDs7O93LyQgMw+DVV1+lrq6Ol19+merqampra7niiitSWuMWnfs6c+bMUUc2DMOI2XQEAoG0zq8dKdGaqxkzZiQlkpPJ6LpOe3s7Bw8exGazMWXKlIz/fMZKNDJ53nnnJUXEtra2cvPNN/PjH/+YSy65JAkrlJwDTM4vVwYghV2Gsm3bNu677z5efvnlpHSoTUZM0+T1119n48aNvPDCCyxZsoTa2lquuuqqpArh6NzX+fPnj9jXKxGDbTqKi4spLy+nsLAwY0REOBxmx44dzJkz55w49waK2NLS0jNsVKKfT6Y284yWZKeb29rauOmmm/je977H+9///iSsUHKOkBkXvEmIFHYZyrx58wiHwzEhcdFFF/HYY4+leVWZi2VZvP3229TV1fHcc88xb9481q1bx4c+9CHy8vLOers+n49du3axZMkSCgoKkrjiyJq7urrweDz09vZSWFhIeXl50r3YRkMoFGLHjh0sWLAgNkZqMhO1+Jg1a9YZjQPxRs+VlZWN2UYlnSS7McTj8bB+/Xq+/e1vc+WVVyZhhZJzCCnsUoQUdpJJh2VZNDQ0sGHDBrZt28a0adNYt24d11133ai8AHt7e9mzZw/Lly8nNzc3dQsmsuboaLPu7m7y8/NjXmzjJfICgQANDQ0sXrx4QngmjpXohIWR+LYJIU4bn3W2NirpJPq9KCsrS4qFS0dHB+vXr+frX/861157bRJWKDnHkMIuRUhhJ5nUCCFobGykrq6OrVu3UlJSQm1tLddff/2QadXOzk4OHDhAVVXVuFuXREVEe3s7XV1d5ObmxkREqiJF0cjk0qVLyc/PT8k+MonRiLrBDJ5KErVRKS8vz9hxclFRlyyz5e7ubm688UYeeOAB1q1bl4QVSs5BpLBLEVLYSc4ZhBDs27ePuro6nn76afLy8li3bh1r166lrKwsVuP229/+lsLCQq666qq036iFEPT398dERDRSVFZWlrTxZX19fezevXtcIpOZwEgG3I+GQCAQ67BNZKOSTqJj0UpKSpIi6np7e1m/fj2f//znWb9+fRJWKDlHkcIuRUhhJzknEUJw+PBhNm7cyObNm3E6naxbt47Ozk6effZZNm/enHE1ZoMNd51OZ0zkna0A7enpYe/evVRWVp4TndfRxpBkibp42x9so1JeXk5OTk5ammOi5tJFRUVJmXXb39/PzTffzD/+4z/ykY98JAkrlJzDSGGXIqSwk5zzCCE4evQo//RP/8SuXbuYMWMGa9asoba2lmnTpmVMt+pgBs6vtdlssXTgUFMVBtLV1cX+/fuprq6e1OPQoox3Y4iu6zGbm2AwOO42N5Zl0djYSEFBATNnzhzz9vx+Px/+8Ie58847ueOOO5KwQsk5TmZeWCcBUthJznmEEPzbv/0bHR0d/PSnP8Xr9VJfX099fT3BYJDrr7+empoa5syZk7EiLzpVwev1AsQieYnSgV6vl8OHD1NdXT1iITiRiYq6hQsXUlRUNO77H2xzk2oblehs37y8vKSMgQsGg9xyyy3ceuut3H333WNf4AjYsGEDDz74IE1NTbz11lu85z3vGZf9SsaNzLyYTgKksJOMmYl8ATYMg09+8pMUFRXxH//xH2fcZD0eD5s2baK+vp7u7m6uvfZaamtrWbBgQcaKvHA4HBudZZpmbH5tNNXa3t7O0aNHqa6uTnsN4XgQ9SFctGhRRnT7xrNRKS8vp7i4OCnNMdGGodzcXGbPnj3m7YVCIW677TZqamr49Kc/PW7nfVNTE6qq8qlPfYrvfve7E+q6IhkRmXkBnQRIYScZMxP5AmwYBps3b2b9+vXD3rA6Ozt54oknqK+v5+TJk1xzzTXccMMNLF68OGPNazVNi9V8aZqGy+UiHA6zcuXKCWPTMRaiom7x4sVJ9yFMBoNtVLKzsykrKzvr5hghBLt37yYrK4u5c+eOeX2apnH77bdz5ZVXcu+996blYebyyy+fcNcVyYiQwi5FSGEnSRrn0gW4p6eHp556ivr6eo4cOcJVV11FbW0tVVVVGSvympubOXnyJFlZWbH5teXl5eTl5WVs9HEsBAIBdu7cmbGibjBjtVERQrBnzx7cbndSRJ2u69x5551cfPHFfOELX0jbOXIuXVfOMSbfRSdDSI5fgkRyjlFYWMjtt9/O7bffTn9/P1u2bOH73/8++/bt44orrqC2tpb3vOc9GSPympub6enp4cILL0RVVUzTpKOjg+bmZvx+f6ywv6CgYFKIPL/fz86dOyeUL5+iKOTl5ZGXl8fcuXMJBAJ4PB4aGhqGtVERQtDU1ITL5WLOnDljXothGHziE5/ggiz6X34AABd5SURBVAsuSKmou/LKK2lrazvj5w8//DA1NTUp2adEMtmRETvJiBjJBVg+WUdSf8888wwbN25k586dXHbZZdTW1nLRRRelZQxV1NYlEAiwdOnSuELTNM3YaLO+vr5YYX9RUdGEFHlRUbds2bIxjZPLJIayUQHYu3cvdrudefPmjfkzM02Tz3zmM8yZM4eHHnoo7eeAvK5MWibexWWCICN2khHxpz/9Kd1LmBBkZWVx4403cuONNxIOh3n++ef53//9X/7lX/6F1atXc8MNN3DJJZckzVx4KIQQ7N+/H9M0WbZsWcIbtM1mi9V1RQv729ra2LdvHwUFBbHC/kyJPg5FdILGZDNbdrlcTJs2jWnTpsVsVA4dOkQwGAQgOzubhQsXJkXU3XvvvUybNo0HH3ww7aJusvDVr36V0tJSPve5zwHwwAMPUFFRwb333pvmlUkmIzJiJ0ka8sk6MZqm8eKLL1JXV8cbb7zBe9/7Xmpra7nssstS0pkaTc3ZbLaz7uAVQtDT00N7ezvd3d3k5eXF5temI/o4HJNV1CVCCMHevXsJhULY7XZ8Pt+YbFQsy+K+++4jJyeHRx99NO1CftOmTXz2s5/F6/VSWFhIdXU1zz77bFrXdLY0Nzdz44038s4772BZFvPnz+ett95KiUn2BEI+NaQIKewkY2YyXYDHA8MweOWVV6irq+OVV15hxYoV1NbW8oEPfCApRsFRD7NoZ2Qyoi5CCPr6+mhvb6ezs5OcnJzY/NrxiD4OR39/P42NjVRWVsbSk5MZIQQHDhzAsqxYpG4sNiqWZXH//fdjWRY/+tGP0i7qJiNXXXUV3/nOd2hvb+fnP/85dXV16V5SupHCLkVIYSeRpBHTNPnLX/7Cxo0b+fOf/8zSpUupqanhqquuOqsRX9ERUvn5+UnxMItHtHszOtrM7XbHDJHTYaESnXVbVVV1ToxFE0Jw8OBBDMNg0aJFcYV7PBuVRELcsiy+9rWv0dfXx09+8hMp6lLE//3f//H666/T1tbGxz72Ma677rp0LyndSGGXIqSwk0gyBMuyeOutt6irq+P5559n3rx51NbWcs0114wotWiaJg0NDZSWliZlLuhIiVp0eL3eUVt0jJXe3l6amprOmVm3QggOHTqEpmksXrx4RNHYwTYqqqryl7/8hZtvvpnzzjuPb3zjG5w4cYJf/vKXGZlinyxomsby5cvRdZ0DBw7I91oKu5QhhZ1EkoFYlsWOHTvYsGED27ZtY/r06dTU1HDdddfF9WTTdZ2GhgamTp3K+eefn4YVR4hadHi9XlRVjUXyUjGLNirqqqqqEo5Om2wcOnSIUCjEkiVLzjrF7vV6+fGPf8yzzz5LOBwmJyeHP/7xj0nxvpMMzac//WkKCwt55JFH0r2UTEAKuxQhhZ1EkuFER0Rt2LCBrVu3UlZWRk1NDWvWrKG4uBiv18stt9zCT37yE+bPn5/u5cYIhUKx0WZCiFgkLxkirKenh717955Tom6gbc1Y6yaFEPzgBz/gr3/9K1dffTVPPvkkvb29rF27NjZNRXbEJhfLsli5ciUbNmzIqO9pGpEnWIqQwk4imUBEOyHr6up4+umnycrKorW1lXvvvZe77rorY2/Gg33Yoma7Z9Po0N3dzb59+6iurk5JJDATOXLkCD6fb0jbmpEihOC///u/ee211/jjH/8YS5l3d3fz9NNPs2nTJr72ta9RVVWVjKVLgD179rBmzRpuuOEGHn300XQvJ1PIzIvVJEAKO4lkgtLS0sJ1113HxRdfTGNjIy6Xi7Vr11JTU8OUKVMyVuTpuo7X66W9vR1N02Jmu7m5ucOuuauri/37959Toq65uZm+vj6WLVs25sYGIQS/+MUvePbZZ6mvr8flciVplRLJqMnMC9QkQAo7yTnDtm3b+NznPodpmtxzzz186UtfSveSzprDhw+zfv16fvzjH7N69WqEEBw9epT6+no2bdoEwJo1a6itrWXatGkZK/IMw6Cjo4P29naCwWBstFl+fv4Za+7s7OTgwYNUV1efM4Lk6NGj9PT0sHz58qR0q/7P//wPTzzxBE888cQ5I4wlGUtmXpQmAVLYSc4JTNNkwYIFPP/880ybNo1Vq1bx+9//niVLlqR7aaOmu7ubD3zgA/zyl79k5cqVZ/xeCMHJkyfZuHEj9fX1hEIh1qxZQ01NDbNnz85YkWeaJp2dnbS3t+Pz+SguLo6Z7XZ2dnLo0CFWrFgxLt22mcCxY8fo7u5Omqj77W9/yx/+8Aeeeuqpc6KDWJLxZOaFaBIghZ3knOCNN97gwQcfjBknf+tb3wLg/vvvT+eyzpqOjg5KS0uHfZ0QAo/Hw6ZNm6ivr6enp4frrruOmpqas55IMR5YlkVnZ2fMh82yLBYtWkRZWdk54bPW0tJCZ2cnlZWVSTneDRs28Mtf/pItW7acE1M5JBOCzLz4TALSbxkvkYwDra2tTJ8+PfbvadOm8de//jWNKxobIxF1AIqiUFFRwac//Wk+/elP09nZyebNm/nKV75Ce3s711xzTUZ2QaqqSllZGRDxyZs9ezadnZ0cPnw4NlGhpKRkUoq848eP09HRQVVVVVKOb/Pmzfz85z/n6aeflqJOIjkHkMJOck4QLzKdSUJmvCgpKeHuu+/m7rvvpqenhyeffJJvfOMbHD16lKuuuora2tqkRYnGisfj4ejRo6xcuTJmfBydX+vxeDh48CC5ublUVFRk7Pza0dLa2orX603aZ7Blyxb+67/+iy1btsT1P5RIJJMPKewk5wTTpk2jpaUl9u/jx49z3nnnpXFF6aewsJA77riDO+64g76+PrZs2cL3vvc99u/fzxVXXEFtbS0XXHBBWkRee3s7x44do7q6+rQxZYqiUFRURFFRUWx+rcfj4fDhw2RlZVFRUZEx82tHy4kTJ2hvb6eqqiopIvW5557ju9/9Llu3bqWoqCgJK5RIJBMBWWMnOScwDIMFCxbwwgsvcP7557Nq1Sp+97vfsXTp0nQvLeMIBAI888wzbNy4kV27dvH+97+f2tpaLrzwwnGJirW1tXH8+HGqq6tHLNAGj81yOp1UVFSkbX7taDl58iQnTpyguro6Ke/xiy++yIMPPsiWLVsoLy9PwgolkqRz7qVMxgkp7CTnDFu3buWf//mfMU2Tu+66iwceeCDdS8p4QqEQzz//PBs2bOCdd97hkksu4YYbbmD16tUpiYqdPHmS1tbWUYm6ePj9/thoM7vdPq7za0dLskXdq6++ype//GW2bNnClClTkrBCiSQlSGGXIqSwk0gkI0LTNP785z9TV1fHm2++yYUXXkhNTQ2XXXZZUgTTiRMnOHnyZNIETpRgMBgbbaYoSkzkZYKP29lEJ4fijTfe4Atf+AJPP/10WmcGSyQjQAq7FCGFnUQiGTWGYfDyyy9TV1fHq6++ysqVK6mpqeGKK644K/Pg1tbWpNaXJSIUCsVGm1mWFRttlg5ft2gd4YoVK5Ii6v72t79x77338uSTTzJjxowkrFAiSSlS2KUIKewkEsmYME2T1157jY0bN/Liiy+ybNkyampquPLKK0ckmI4fP47H40m5qBuMpmmxSJ6u6zGRNx6WINGO32SJuh07dvCZz3yGTZs2MWfOnCSscGj+9V//laeeegqn08ncuXN5/PHHKSwsTPl+JZMKKexShBR2EokkaViWxV//+lfq6up4/vnnmT9/PjfccANXX311XMF06NAh+vr6qKysTKtdSXR+rcfjIRQKUVpaSkVFxYjm144Wr9dLc3PzGR2/Z0tjYyP33HMPdXV1LFiwIAkrHJ7nnnuOK664Arvdzhe/+EUAvv3tb4/LviWTBinsUoQUdhKJJCVYlsX27dvZsGED27ZtY+bMmdTU1HDttddSUFDAN77xDY4dO8Zjjz2WEb55UaLzaz0eD36/n5KSEioqKuLOrx0tXq+XI0eOsGLFiqSIuqamJu68807+8Ic/pG083qZNm6irq+O3v/1tWvYvmbBIYZcipLCTSCQpx7IsGhsb2bBhA1u3bo1F5373u99ltJ9gdH6tx+Ohv7+foqIiKioqKCwsHLXI6+jo4PDhw0kTdfv37+eOO+7gt7/9LcuXLx/z9s6WtWvXcsstt/DRj340bWuQTEiksEsRUthJJJJx5ZFHHuGll17iwgsv5JlnnqGwsJB169axdu1aSktLM3YiiGVZdHV14fF46O3tpaCggIqKCoqKioaNOHZ2dnLo0CGqq6uT0kF85MgRbr31Vn71q1+xYsWKMW8vHldeeSVtbW1n/Pzhhx+mpqYm9v9/+9vfqK+vz9jPTZKxyBMmRUhhJ5FkMHfddRdPP/005eXlNDY2pns5Y+Yb3/gGu3fv5je/+Q12ux0hBAcPHqSuro6nnnoKt9vN2rVrqampoaKiImPFgmVZsdFm3d3d5OXlUVFRQXFx8Rm1gl1dXRw4cIAVK1YkRdQdO3aMW265hZ///OesWrVqzNs7W371q1/x2GOP8cILL6Slq1gy4cnML/ckQAo7iSSDeeWVV8jNzeWOO+6Y8MLu17/+Nc8//zyPP/543E5QIQRHjx5l48aNbNq0CVVVWbNmDbW1tZx//vkZK/KEEPT29uLxeOjs7CQnJyc22qy3t5cDBw5QXV19VjYwg2ltbeXmm2/m//2//8fq1auTsPqzY9u2bdx33328/PLLlJWVpW0dkglNZn6hJwFS2EkkGU5zczNr1qyZ8MIuGAzidDpH1P0qhODEiRMxkRcOh1mzZg01NTXMmjUro0Vef38/Ho+H9vZ2NE1j7ty5TJ06dcx1dW1tbdx0001873vf4/3vf3+SVnx2zJs3j3A4TElJCQAXXXQRjz32WFrXJJlwZOaXeBIghZ1EkuFMFmF3tggh8Hg81NfXU19fT29vL9dffz01NTXMnz8/I0VeT08PTU1NLFiwgJ6entj82vLycsrKykadkvV4PKxfv57vfOc7fPCDH0zRqiWScSXzvriTBCnsJJIM51wXdoPp6Ohg8+bN1NfX4/F4uPbaa6mpqWHx4sUZIfJ6e3tpamqiurr6tLFlgUCA9vZ2vF4vNpstNtpsuBRtR0cH69ev59///d/50Ic+lOrlSyTjRfq/rJMUKewkkgxHCrvEdHd38+STT1JfX8+xY8e46qqruOGGG1i+fHlavPESibrBBIPBmCEyEJt6kZWVddrruru7ufHGG/nKV77C2rVrU7p2iWSckcIuRUhhJ5FkOFLYjYy+vj6efvpp6uvrOXDgAB/84Aepra1l5cqV4yLy+vr62LNnD1VVVWcItKEIh8Ox0WZ79+6lqamJW265hRkzZrB+/Xq+8IUvcOONN6Zw5RJJWpDCLkVIYSeRZDC33norL730Eh0dHVRUVPDQQw9x9913p3tZGU8gEGDr1q1s3LiRxsZGLr/8cmpra3nve9+bktFl/f39NDY2UlVVNSbrD6/Xy+9//3ueeOIJjh49yqWXXsrXvvY1lixZkhFpZokkicgTOkVIYSeRSCY1oVCI5557jg0bNrB9+3YuvfRSamtrWb16dVzbldGSLFEXxe/38+EPf5iPfOQj5OXlsXHjRo4cOcKHPvQh1q9fz8qVK6XIk0wG5EmcIqSwk0gk5wyapvHCCy9QV1fHm2++ycUXX0xNTQ2XXXbZWdmR+Hw+du3aRWVlJTk5OWNeXzAY5JZbbuG2227jrrvuiv3c7/fz7LPPsmnTJn784x+Tn58/5n1JJGlGCrsUIYWdRCI5J9F1nZdffpm6ujpee+01LrjgAmpqavjABz4wIjPhZIu6UCjEbbfdRm1tLZ/61KdkVE4y2ZEneIqQwk4ikZzzmKbJq6++ysaNG3nxxRdZvnw5tbW1XHnllXEbIaKibvny5eTm5o55/5qm8dGPfpSrr76az372s1LUSc4F5EmeIqSwk0gkkgGYpsmbb77Jxo0b+dOf/sSCBQu44YYbuOqqq8jNzWXXrl3ce++9PPHEE0lJieq6zsc//nEuueQSPv/5z0tRJzlXkCd6ipDCTiKRSBJgWRbvvPMOGzZsYNu2bUyZMoX9+/fz4x//mMsvv3zM2zcMg7vvvpsVK1Zw//33S1EnOZeQJ3uKkMJOIpFIRsChQ4e4/vrrueyyy/jb3/7G1KlTqamp4frrr6eoqGjU2zNNk09/+tPMmzePBx98UIo6ybmGPOFThBR2EokkqbS0tHDHHXfQ1taGqqp88pOf5HOf+1y6lzUmjh49Sm1tLb/4xS9YuXIlQgj27NlDXV0dW7ZsoaioiHXr1rFmzRrKysqG3Z5pmtx7771MmTKFb37zm1LUSc5F5EmfIqSwk0gkSeXkyZOcPHmSlStX0t/fzwUXXMDmzZtZsmRJupd2VnR0dHD11Vfzk5/8hFWrVp3xeyEEBw4coK6ujqeeeoqsrCzWrVvHunXrqKioOEO0WZbFfffdR25uLt/97nfTMvpMIskApLBLEVLYSSSSlFJTU8M//dM/cdVVV6V7KWeFZVkcOXKEuXPnDvtaIQTNzc1s3LiRTZs2YbPZWLt2LbW1tZx33nkIIfjSl74EwA9/+EMp6iTnMlLYpQgp7CQSScpobm7msssuo7Gx8Zwz1RVC0NraGhN54XAYl8vF/Pnz+clPfiJFneRcRwq7FCGFnUQiSQk+n4/3v//9PPDAA+f8EHshBG1tbXz3u9/lO9/5Tkrm1UokEwwp7FKEFHYSiSTp6LrOmjVruOaaa7jvvvvSvRyJRJJ5SGGXImQuQCKRJBUhBHfffTeLFy+Woi4NfPWrX6WyspLq6mquvvpqTpw4ke4lSSSScURG7CQSSVJ57bXXeN/73sfy5ctjdWTf/OY3ue6669K8snODvr6+WD3jD3/4Q/bs2cNjjz2W5lVJJGcgI3Ypwp7uBUgkg3n77be5++67eeuttzBNk/e+97383//9H8uWLUv30iQj4NJLL2WYB0ZJChnYpOL3+6VHnkRyjiEjdpKM5Ctf+QqhUIhgMMi0adO4//77070kiWTC8MADD/DrX/+agoICXnzxxRGZJksk44x84kgRUthJMhJN01i1ahVut5vXX39ddhFKJAO48soraWtrO+PnDz/8MDU1NbF/f+tb3yIUCvHQQw+N5/IkkpEghV2KkMJOkpG0tbVxySWX4HK5ePvtt8nJyUn3kiSSCcfRo0e5/vrraWxsTPdSJJLBSGGXImRXrCQj+eQnP8m///u/8w//8A988YtfTPdyJJIJw4EDB2L//+STT7Jo0aI0rkYikYw3snlCknH8+te/xm63c9ttt2GaJqtXr+bPf/4zV1xxRbqXJpFkPF/60pfYt28fqqoyc+ZM2RErkZxjyFSsRCKRSCSS8UamYlOETMVKJBKJRCKRTBKksJNIJBIgFArx3ve+l6qqKpYuXcrXvva1dC9JIpFIRo1MxUokEgmRUWh+v5/c3Fx0XefSSy/lBz/4ARdddFG6lyaRTEZkKjZFyIidRCKRAIqikJubC4Cu6+i6Lqc2SCSSCYcUdhKJRHIK0zSprq6mvLycq666igsvvDDdS5JIJJJRIYWdRCKRnMJms7Fjxw6OHz/OW2+9JY19JRLJhEMKO4lEIhlEYWEhl19+Odu2bUv3UiQSiWRUSGEnkUgkgNfrpaenB4BgMMif/vQnObVBIpFMOOTkCYlEIgFOnjzJxz72MUzTxLIsPvzhD7NmzZp0L0sikUhGhbQ7kUgkEolEMt7IlvMUIVOxEolEIpFIJJMEKewkEolEIpFIJglS2EkkEolEIpFMEqSwk0gkEolEIpkkSGEnkUgkEolEMkmQwk4ikUgkEolkkiCFnUQikUgkEskkQQo7iUQikUgkkkmCFHYSiUQikUgkkwQp7CQSiUQikUgmCVLYSSQSiUQikUwSpLCTSCQSiUQimSRIYSeRSCQSiUQySbAP83tlXFYhkUgkEolEIhkzMmInkUgkEolEMkmQwk4ikUgkEolkkiCFnUQikUgkEskkQQo7iUQikUgkkkmCFHYSiUQikUgkkwQp7CQSiUQikUgmCf8/6A/KJwa9jdEAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 864x720 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plt.figure(figsize = (12,10))\n",
    "ax = plt.axes(projection='3d')\n",
    "\n",
    "surf = ax.plot_surface(X, Y, Z, cmap = plt.cm.viridis)\n",
    "\n",
    "# Set axes label\n",
    "ax.set_xlabel('x', labelpad=20)\n",
    "ax.set_ylabel('y', labelpad=20)\n",
    "ax.set_zlabel('z', labelpad=20)\n",
    "\n",
    "fig.colorbar(surf, shrink=0.5, aspect=8)\n",
    "\n",
    "#tikzplotlib.save(\"clock_penalty.tex\")\n",
    "plt.savefig('clock_penalty.pdf',format='pdf')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "x = np.arange(-3, 3.1, 0.1)\n",
    "z = np.vectorize(bar)(x).reshape(x.shape)\n",
    "plt.plot(x,z,'r', lw=2)\n",
    "plt.xlabel(\"x\")\n",
    "plt.ylabel(\"$\\Gamma(\\cdot)^x$\")\n",
    "plt.title(\"$\\Gamma(\\cdot)$ on x-axis direction\")\n",
    "plt.grid(True)\n",
    "tikzplotlib.save(\"clock_penalty_2d.tex\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> figs/draw.py <==



class SVG:
    def __init__(self):
        self.d = []
    def resize(self, x, y):
        self.w = x
        self.h = y
    def rect(self, xl, yl, xh, yh, sw, color):
        rect = '<rect x="{:}" y="{:}" width="{:}" height="{:}" fill="{:}" stroke-width="{:}" stroke="black" />'
        rect = rect.format(xl, yl, xh-xl, yh-yl, color, sw)
        self.d.append(rect)
    def square(self, xl, yl, w, sw, color):
        rect = '<rect x="{:}" y="{:}" width="{:}" height="{:}" fill="{:}" stroke-width="{:}" stroke="black" />'
        rect = rect.format(xl, yl, w, w, color, sw)
        self.d.append(rect)
    def line(self, xl, yl, xh, yh, sw, color):
        l = '<line x1="{:}" y1="{:}" x2="{:}" y2="{:}" stroke-width="{:}" stroke="{:}" />'
        l = l.format(xl, yl, xh, yh, sw, color)
        self.d.append(l)
    def gen_svg(self):
        self.header = '<svg viewBox="-20 -20 {:} {:}" xmlns="http://www.w3.org/2000/svg">'.format(self.w, self.h)
        print(self.header)
        for i in self.d:
            print(i)
        print('</svg>')
if __name__ == "__main__":
    s = SVG()
    w = 40
    d = 20
    nCrX = 2
    nCrY = 3
    #crw = 200
    crsw = 15
    nxpc = 4
    nypc = 4
    crX = nxpc * w + (nxpc + 1) * d + crsw
    crY = nypc * w + (nypc + 1) * d + crsw
    s.resize(crX * nCrX + nCrX * crsw, crY *nCrY + nCrY * crsw)
    for i in range(nCrX+1):
        s.line(crX * i, 0 , crX * i, nCrY * crY, crsw, "black")
    for i in range(nCrY+1):
        s.line(-crsw / 2, crY * i, nCrX * crX + crsw / 2, crY * i , crsw, "black")
    for x in range(nCrX):
        for y in range(nCrY):
            xl = x * crX + crsw / 2
            yl = y * crY + crsw / 2
            xh = x * crX + crX - crsw / 2
            yh = y * crY + crY - crsw / 2
            #print(xl, yl, xh, yh)
            for i in range(nxpc):
                left = xl + d * (i + 1) + w * i
                for j in range(nypc):

                    up = yl + d * (j+1) + w * j
                    if i == 1 or i == 3:
                        s.square(left, up, w, 0, "blue")
                    if i == 0:
                        s.square(left, up, w, 0, "green")
                    elif i == 2:
                        if j % 2 == 0:
                            s.rect(left, up, left+w,up+2*w+d, 0, "red")
                    if x == 0 and y == 0:
                       if i == 0 and j == 0:
                           rect = '<rect x="{:}" y="{:}" width="{:}" height="{:}" fill="{:}" stroke-width="{:}" stroke="black" stroke-dasharray="4"/>'
                           www = 2 * w + (1 + 4 / 3) * d
                           rf = rect.format(left - d / 3 * 2, up - d / 3 * 2, www, www, "rgba(255,255,255,0.4)", "2") 
                           
            if x == 1 and y == 0:
                s.rect(xl, yl, xh, yh, 0, "rgba(255,255,255,0.4)" )
    s.d.append(rf)
    tt = '<text x="285" y="155" font-weight="bold" font-size="45">Clock Region</text>'
    s.d.append(tt)
    s.gen_svg()



==> figs/timing_curve.py <==
#%%
import matplotlib.pyplot as plt
import numpy as np

#%%
colors = [
    # ====
    # ====
    # "#FF0000",
    # "#FF8700",
    # "#FFD300",
    # "#DEFF0A",
    # "#A1FF0A",
    # "#0AFF99",
    # "#0AEFFF",
    # "#147DF5",
    # "#580AFF",
    # "#BE0AFF",
    # ====
    # "#A1A9D0",
    # "#F0988C",
    # "#B883D4",
    # "#9E9E9E",
    # "#CFEAF1",
    # "#C4A5DE",
    # "#F6CAE5",
    # "#96CCCB",
    # ====
    #    "#3b6291",
    #    "#943c39",
    #    "#779043",
    #    "#624c7c",
    #    "#388498",
    #    "#bf7334",
    #    "#3f6899",
    #    "#9c403d",
    #    "#7d9847",
    #    "#675083",
    #    "#3b8ba1",
    #    "#c97937",
    # ====
    # "#002c53",
    # "#ffa510",
    # "#0c84c6",
    # "#ffbd66",
    # "#f74d4d",
    # "#2455a4",
    # "#41b7ac",
    # ====
    "#0780cf",
    "#fa6d1d",
    "#765005",
    "#0e2c82",
    "#b6b51f",
    "#da1f18",
    "#701866",
    "#f47a75",
    "#009db2",
    "#024b51",
    "#0780cf",
    "#765005",
    # ====
    # ""
]

#%%
d_wns = 2
y_max = np.e + 0.5
deltas = [0.2, 0.4, 0.6, 0.8, 1, 1.2, 1.4]
x1 = np.linspace(0, d_wns, 1000)
y1 = np.exp(1 - x1 / d_wns)
x2 = np.linspace(d_wns, d_wns + 1, 1000)
y2 = np.ones_like(x2)
x, y = np.concatenate((x1, x2)), np.concatenate((y1, y2))

fig = plt.figure(figsize=(10, 6.18))
y3 = np.ones_like(x1)
x4 = np.ones(1000) * d_wns
y4 = np.linspace(0, 1, len(x4))
plt.plot(x1, y3, color=colors[0], linewidth=2, linestyle="--")
plt.plot(x4, y4, color=colors[0], linewidth=2, linestyle="--")
x4 = np.ones(1000) * (d_wns - deltas[2])
y4 = np.linspace(0, 1, len(x4))
plt.plot(x4, y4, color=colors[3], linewidth=2, linestyle="--")
plt.plot(x, y, color=colors[0], linewidth=2, label=r"$wns\ (\Delta = 0)$")
t = 0
for idx, delta in enumerate(deltas):
    y5 = np.exp(1 - (x1 + delta) / d_wns).clip(1)
    if idx == 2:
        t = y5[0]
    plt.plot(
        x1,
        y5,
        color=colors[idx + 1],
        linewidth=2,
        label=r"$\Delta = {:.1f}$".format(delta),
    )

T0 = d_wns - (deltas[3] + deltas[4]) / 2
x4 = np.ones(1000) * T0
y4 = np.linspace(0, y_max, len(x4))
# plt.plot(x4, y4, color="tab:red", linewidth=2, linestyle="-.")

plt.xlabel(r"Clock Period / $T$", fontsize=24, loc="right")
plt.ylabel(r"Reweighting Magnitude / $\beta_{e}$", fontsize=24, rotation=90)
plt.ylim(0.7, y_max)
plt.xlim(0, d_wns + 1.1)
plt.yticks(
    [1, t, np.e],
    [r"$1$", r"$\alpha \cdot exp({1-\frac{\Delta}{d_{wns}}})$", r"$\alpha \cdot e$"],
    fontsize=15,
    rotation=90,
)
plt.xticks(
    [0, d_wns - deltas[2], d_wns],
    [r"$0$", r"$d_{wns}-\Delta$", r"$d_{wns}$"],
    fontsize=15,
    rotation=0,
)
plt.legend(loc="upper right", fontsize=18, ncol=2)
fig.savefig("timing_curve.pdf", bbox_inches="tight")

# %%

colors = [
    "#002c53",
    "#ffa510",
    "#0c84c6",
    "#ffbd66",
    "#f74d4d",
    "#2455a4",
    "#41b7ac",
]

d_wns = 3
y_max = np.e + 0.5
delta = 1

x1 = np.linspace(0, d_wns, 1000)
y1 = np.exp(1 - x1 / d_wns)
x2 = np.linspace(d_wns, d_wns + 1, 1000)
y2 = np.ones_like(x2)
x, y = np.concatenate((x1, x2)), np.concatenate((y1, y2))
fig = plt.figure(figsize=(10, 6.18))

y3 = np.ones_like(x1)
x4 = np.ones(1000) * d_wns
y4 = np.linspace(0, y_max, len(x4))
plt.plot(x1, y3, color=colors[0], linewidth=2, linestyle="--")
plt.plot(x4, y4, color=colors[6], linewidth=2, linestyle="--")

x1 = np.linspace(0, d_wns, 1000)
y5 = np.exp(1 - (x1 + delta) / d_wns).clip(1)
plt.plot(
    x1,
    y5,
    color=colors[0],
    linewidth=5,
    # label=r"($\Delta = {:.0f})$".format(delta) + r" Path Delay: $d_{wns}-\Delta$",
    label=r"Path Delay: $d_{wns}-\Delta$",
)
t = y5[0]

x4 = np.ones(1000) * (d_wns - delta)
y4 = np.linspace(0, y_max, len(x4))
plt.plot(x4, y4, color=colors[0], linewidth=2, linestyle="--")

plt.plot(
    x, y, color=colors[6], linewidth=5,
    # label=r"($\Delta = 0$) Path Delay: $d_{wns}$"
    label=r"Path Delay: $d_{wns}$"
)

plt.xlabel(r"Clock Period ($T$)", fontsize=24, loc='right')
plt.ylabel(r"Reweighting Magnitude ($\beta_{e}$)", fontsize=24, rotation=90)

plt.ylim(0.7, y_max)
plt.xlim(0, d_wns + 1.1)
plt.yticks(
    [1, t, np.e],
    [r"$1$", r"$\alpha \cdot exp({1-\frac{\Delta}{d_{wns}}})$", r"$\alpha \cdot e$"],
    fontsize=20,
    rotation=0,
)
plt.xticks(
    [0, d_wns - delta, d_wns],
    [r"$0$", r"$d_{wns}-\Delta$", r"$d_{wns}$"],
    fontsize=20,
    rotation=0,
)
plt.legend(loc="upper right", fontsize=24, ncol=1)
fig.savefig("timing_w-t.pdf", bbox_inches="tight")
# %%

colors = [
    "#002c53",
    "#ffa510",
    "#0c84c6",
    "#ffbd66",
    "#f74d4d",
    "#2455a4",
    "#41b7ac",
]

fig = plt.figure(figsize=(10, 6.18))

T = 3
d_wns = 10

x_max = d_wns

x1 = np.linspace(0, d_wns, 1000)
y1 = np.exp((x1 - T) / d_wns).clip(1)
y_max = y1.max() + 0.5

T3 = T + 3
x5 = np.linspace(0, d_wns, 1000)
y5 = np.exp((x5 - T3) / d_wns).clip(1)

# x3 = np.linspace(0, d_wns - T, 1000)
# y3 = np.ones_like(x4)
# plt.plot(
#     x3,
#     y3,
#     color=colors[3],
#     linewidth=5,
#     label=r"Clock Period: $T_1$ ($d_{wns} \leq T_1$)",
# )

# plt.plot(x1, y1, color=colors[-3], linewidth=5, label=r"$T={:.0f}".format(T)+r" < d_{wns}$")
plt.plot(
    x5, y5, color=colors[2], linewidth=5, label=r"Clock Period: $T_1$ ($T_1 < d_{wns}$)"
)
plt.plot(
    x1,
    y1,
    color=colors[4],
    linewidth=5,
    label=r"Clock Period: $T_2$ ($T_2 < T_1 < d_{wns}$)",
)


plt.xticks(
    [0, d_wns - T, d_wns],
    [r"$0$", r"$d_{wns}-T$", r"$d_{wns}$"],
    fontsize=20,
    rotation=0,
)

x4 = np.ones(1000) * T
y4 = np.linspace(0, 1, len(x4))
plt.plot(x4, y4, color=colors[4], linewidth=2, linestyle="--")

x7 = np.linspace(0, d_wns, 1000)
y7 = np.ones(len(x7)) * y5[-1]
plt.plot(x7, y7, color=colors[2], linewidth=2, linestyle="--")

x4 = np.ones(1000) * T3
y4 = np.linspace(0, 1, len(x4))
plt.plot(x4, y4, color=colors[2], linewidth=2, linestyle="--")

x7 = np.linspace(0, d_wns, 1000)
y7 = np.ones(len(x7)) * y1[-1]
plt.plot(x7, y7, color=colors[4], linewidth=2, linestyle="--")

plt.ylim(0.75, y_max)
plt.xlim(0, d_wns)
plt.yticks(
    [1, y5[-1], y1[-1]],
    [
        r"$1$",
        r"$\alpha \cdot exp(1-\frac{T_1}{d_{wns}})$",
        r"$\alpha \cdot exp(1-\frac{T_2}{d_{wns}})$",
    ],
    fontsize=20,
    rotation=0,
)
plt.xticks(
    [0, T3,  T, d_wns],
    [r"$0$", r"$T_1$", r"$T_2$", r"$d_{wns}$"],
    fontsize=20,
    rotation=0,
)

plt.xlabel(r"Path Delay ($d_e$)", fontsize=24,loc='right')
plt.ylabel(r"Reweighting Magnitude ($\beta_{e}$)", fontsize=24, rotation=90)

plt.legend(loc="upper right", fontsize=20, ncol=1)
fig.savefig("timing_w-d.pdf", bbox_inches="tight")
# %%
